Normal bundles of hyperelliptic curves and uniform propagation of semistability

Let $C$ be a smooth hyperelliptic curve of genus $g\ge2$ over an algebraically closed field of characteristic zero. We prove that the normal bundle of the embedding of $C$ in $\mathbb{P}^n$, $n\ge3$, by the complete linear series of a general line bundle of degree $n+g$ is semistable if and only if $n\ge3g+1$. By openness, general complete embeddings of general curves of genus $g$ also have semistable normal bundle when $n\ge3g+1$. We then show that a general nonspecial curve of genus two and degree $d$ in $\mathbb{P}^n$ has semistable normal bundle except when $(n,d)$ is $(3,5)$, $(4,6)$, $(5,7)$ or $(6,8)$. The degenerations used in genus two extend to every genus $g\ge3$: semistability in all nonspecial degrees and dimensions follows from the cases $0\le d-n-g\le4g-4$. Together with a separate estimate for large $n$, this reduces semistability in each fixed genus to finitely many cases. The proofs combine degenerations to reducible nodal curves, explicit bounds on the degrees of subsheaves, and, in genus two, finitely many exact computations, which are provided as ancillary files.

==> anc/MANIFEST.json <==
{
  "revision": "2026-10-07",
  "scope": "22 genus-two cohomological witnesses and the finite/periodic base proof",
  "files": [
    {
      "path": "README.md",
      "bytes": 4438,
      "sha256": "02e5823269c7caa7295d4733d17ae08372e958c3f32dea9fccf5dff7c1df22b6"
    },
    {
      "path": "genus_two/PORTABILITY_RESULT.json",
      "bytes": 9303,
      "sha256": "5e15d1d16293c5224ea6dbd3d79194557c9c28f37c5bd758f97acd6fc1c85a7f"
    },
    {
      "path": "genus_two/REPLAY_RESULT.json",
      "bytes": 9117,
      "sha256": "2dd9874d1c89ce7c70b4fa3f44a0aa77f42f6bded2014fce8b47846e85918bf8"
    },
    {
      "path": "genus_two/SOURCE_PROVENANCE.json",
      "bytes": 12835,
      "sha256": "9eb14b01a37e837556e5d1d9d3dcfbc92eb2acd1467e183aaa47c4f85a994e5f"
    },
    {
      "path": "genus_two/large_cohomological/certify.py",
      "bytes": 12220,
      "sha256": "0df111d892dc10d6eb57c96514f9d0f01460957178ce06184578698dfc00cd57"
    },
    {
      "path": "genus_two/large_cohomological/certify3.py",
      "bytes": 6627,
      "sha256": "ff07b80ce501f8dcb3dce77e66f42b3b4fbd930d77f7ec0bbba8defedae7a50d"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_10_15_seed0.json",
      "bytes": 13037,
      "sha256": "8053d80ecfb321dafe8be093c2c58f09bbc24f78f75fda959e59bc325951ab53"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_10_16_seed0.json",
      "bytes": 27798,
      "sha256": "33cb5b1d9772255feef96acd60c1f7b2fffc95a93df1033f1c4f9af702ec7738"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_10_18_seed0.json",
      "bytes": 30674,
      "sha256": "60353496fa645cfd0a978e08e3f941dee38309428e6a867b9289d944b7dc04b6"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_11_15_seed0.json",
      "bytes": 15543,
      "sha256": "ec866c981668fc208cbfdadbb49c048ae508a51c947b68830ed4bfa6ca4b2e91"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_11_17_seed0.json",
      "bytes": 34868,
      "sha256": "bcedcb7cf93f6ac396b7e56c6b8de97dc67270c32f4d6291223d448c61643bf8"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_12_19_seed0.json",
      "bytes": 45015,
      "sha256": "25d15ff2e583a158c7c7d2edf5c28130d89a3e6199531d3291d02dd68a7ed437"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_14_17_seed0.json",
      "bytes": 27080,
      "sha256": "ef1c01730719f08f9f2a37439628dd5f0752f273bd1cbb1255a7f5fd510484d1"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_14_20_seed0.json",
      "bytes": 31057,
      "sha256": "48e4a5cd13c8aa1f695d8438d858307713604dbd213ffacb3e3275623445da02"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_18_22_seed0.json",
      "bytes": 54236,
      "sha256": "64e4661112fc4e5aee31d500a653430278e974eb35b4cf192119217ca679d58d"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_6_10_seed0.json",
      "bytes": 7670,
      "sha256": "528797df3588396d34e766c21c9e92242c1b2e90c3a3f85e0d27ad49822085ee"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_6_11_seed0.json",
      "bytes": 8256,
      "sha256": "19e3ae35a1d1745cbd4ac2568b105a7b7cee2dd81ec12a7f1fa38158e34e81f9"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_7_12_seed0.json",
      "bytes": 11572,
      "sha256": "f248fdebe53db4c61f00cfb6091a84a95480b1b11338901e29f640d752f051be"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_7_13_seed0.json",
      "bytes": 12336,
      "sha256": "b93997fafb60c87ca190c24fd68ce2b2040db09e866e3d9ae0e38875ffcb34a7"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_8_11_seed0.json",
      "bytes": 6800,
      "sha256": "1beb625160f354264ab1347350fea8ef8e2c70afbb7f380149754bfc44150546"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_8_12_seed0.json",
      "bytes": 7276,
      "sha256": "0cfd71897f7417e0367e58d64d804511ad24dc322cd66c87f10756ced288dbaf"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_8_14_seed0.json",
      "bytes": 16606,
      "sha256": "d592a80562b6a1b5c6d782ba7856138199531c0238b7df78ed2d5a3fea535fbb"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_8_15_seed0.json",
      "bytes": 17568,
      "sha256": "0d4aec3f7af057e68754783038d638dc964fa6ef97eb9c6fc4c3d3ad0a93bfbd"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_9_12_seed0.json",
      "bytes": 8988,
      "sha256": "5e1eaa03defb335cfac588cf0e95e2c12e2cd7a137263b90452a11d50705827d"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_9_13_seed0.json",
      "bytes": 9572,
      "sha256": "1d1b7973668c1baade4aa51d022b64be415b247e72e308bf3e32ccd3cd513d27"
    },
    {
      "path": "genus_two/large_cohomological/recomputed_9_14_seed0.json",
      "bytes": 20546,
      "sha256": "94157b1bc3fa6fd73e9e381e1a233b07602c5e8c6d252a18fb5689e4dc1b0f6f"
    },
    {
      "path": "genus_two/low_degree_certificates.json",
      "bytes": 518664,
      "sha256": "2bb0ae1d68a68df1f6081782e3c9b9bfa9d10963f7ae21d9248ac68ff483a267"
    },
    {
      "path": "genus_two/replay.py",
      "bytes": 7754,
      "sha256": "ee7c6930ec40391f8d6698502797630103770094c2115fdf128c970c608e5693"
    },
    {
      "path": "genus_two/requirements.txt",
      "bytes": 85,
      "sha256": "df5b50f6792cad2022c5c9beb2538b5090f4acf15a8495237c6d5a157de34de8"
    },
    {
      "path": "genus_two/small_cohomological/certificate_5_8.json",
      "bytes": 45621,
      "sha256": "dfd4d67d4867aa3b001ac6ffb075d71a9fc5238551dfc77dbc9cb8843475a416"
    },
    {
      "path": "genus_two/small_cohomological/certificate_7_10.json",
      "bytes": 34663,
      "sha256": "51bbad7dd68de13f8808254208f34012d3ca980ac9edba921e1389c1695b6635"
    },
    {
      "path": "genus_two/small_cohomological/compute_certificate.py",
      "bytes": 10222,
      "sha256": "306b09aee0ce9e3bae10e9641d4a0666665a3ea31f0b2cf5adfe645160843388"
    },
    {
      "path": "genus_two/verify_low_degree.py",
      "bytes": 6684,
      "sha256": "e71b0d80ef37f377f3b81cfdb219319777a8cdcaa16cb67e7a79fc05b7cacfbf"
    }
  ],
  "file_count": 33,
  "total_bytes": 1084731
}


==> anc/README.md <==
# Ancillary proof data

This directory contains the finite genus-two inputs for the paper: twenty-two exact cohomological semistability witnesses and the first-four-band arithmetic proof. Nineteen witnesses support the low-excess calculation; three further witnesses supply the finite exceptional types in genus-two propagation.

The complete profile used by `verify_low_degree.py` requires semistability and the strict gap `6t > e(R-3)` (Proposition 5.3 of the paper); it does not assume strict stability of complete embeddings.

## Replay

Run from `genus_two/` in a Python 3.10-or-newer environment:

```sh
python3 -m venv .venv
.venv/bin/python -m pip install -r requirements.txt
.venv/bin/python -B replay.py --group all --output replay-result.json
```

The tested runtime is Python 3.12.14 with python-flint 0.9.0. All arithmetic is exact. Do not use `-O` or `PYTHONOPTIMIZE`; assertions are essential and the supported entrypoint rejects optimized execution. Paths are relative to the entrypoint, so it works from another working directory. No curve or section matrix is regenerated from a seed during replay.

The two small matrices and all finite/periodic arithmetic use only the standard library:

```sh
python3 -B replay.py --group small
python3 -B replay.py --group low-degree
```

Other selections are:

```sh
python3 -B replay.py --group large
python3 -B replay.py --group propagation
python3 -B replay.py --group large --case 12 19
```

`large` checks all twenty large cohomological witnesses. `propagation` checks only `(8,15)`, `(10,18)`, `(12,19)`. Unless `--output` is specified, this entrypoint does not change persistent files. Use it rather than the `__main__` blocks of `certify.py` and `certify3.py`, which were used to search for the examples.

## Cases and roles

- Small original matrices: `(5,8)`, `(7,10)`.
- Nine original larger low-band witnesses: `(8,11)`, `(8,12)`, `(9,12)`, `(9,13)`, `(10,15)`, `(11,15)`, `(14,17)`, `(14,20)`, `(18,22)`.
- Eight additional low-band witnesses: `(6,10)`, `(6,11)`, `(7,12)`, `(7,13)`, `(8,14)`, `(9,14)`, `(10,16)`, `(11,17)`.
- Three finite propagation witnesses: `(8,15)`, `(10,18)`, `(12,19)`.

The last three are excluded from the low-band root set: they occur above the starting strip and are supplied separately to the propagation proof.

## Files

`genus_two/small_cohomological` contains the two complete matrices, explicit inputs, and Cech/first-jet reconstruction code. `genus_two/large_cohomological` contains explicit curve polynomials, embedding and auxiliary section matrices, and the exact coordinate-ring/multiplication construction. Filenames ending in `seed0` preserve search provenance; their full coefficients are the mathematical inputs.

`genus_two/verify_low_degree.py` and `low_degree_certificates.json` contain the 156 periodic residue witnesses and 184 finite cases, including residual-profile improvements and determinant exclusions. The replay regenerates and compares the entire dependency certificate. `SOURCE_PROVENANCE.json` records original or new provenance and checksums. `REPLAY_RESULT.json` and `PORTABILITY_RESULT.json` record fresh full replays, the latter from a detached temporary copy. `MANIFEST.json` gives byte counts and SHA-256 hashes for the ancillary files other than the manifest itself.

## Mathematical meaning

The certificate criterion is `chi(F tensor W)=0` and `H^0(F tensor W)=0`, which implies semistability. The paper proves the first-jet interpretation, lifting to characteristic zero, and passage to the open set of general embeddings.

The small square matrices have ranks 120 and 104 and determinants 20 and 16 modulo 101. Replay compares every entry and a second determinant computation, and checks curve smoothness and the projection-center Hankel minor.

Each larger case is computed over the field with 10007 elements. Replay loads explicit `f`, `W`, `Wp`, and `a`, checks smoothness, immersion, auxiliary base-point-freeness, source ranks, and dimension balancing, then reconstructs the quotient multiplication matrix and obtains full row rank. A large matrix need not be square. The explicit finite-field map is checked to be an immersion; the passage to embeddings is made in the paper (Section 5.4.3).

The periodic lifting lemma (Lemma 5.23 of the paper) proves that the 156 residue witnesses extend to unbounded dimension; the computations verify its finite hypotheses and the 184 remaining cases.


==> anc/genus_two/PORTABILITY_RESULT.json <==
{
  "python_version": "3.12.14",
  "group": "all",
  "all_passed": true,
  "cohomological_certificate_count": 22,
  "certificates": [
    {
      "group": "small_cohomological",
      "n": 5,
      "d": 8,
      "h0": 0,
      "matrix_rows": 120,
      "matrix_rank": 120,
      "determinant": 20,
      "matrix_matches_recorded": true,
      "independent_determinant_agrees": true,
      "input_sha256": "dfd4d67d4867aa3b001ac6ffb075d71a9fc5238551dfc77dbc9cb8843475a416",
      "elapsed_seconds": 0.043
    },
    {
      "group": "small_cohomological",
      "n": 7,
      "d": 10,
      "h0": 0,
      "matrix_rows": 104,
      "matrix_rank": 104,
      "determinant": 16,
      "matrix_matches_recorded": true,
      "independent_determinant_agrees": true,
      "input_sha256": "51bbad7dd68de13f8808254208f34012d3ca980ac9edba921e1389c1695b6635",
      "elapsed_seconds": 0.033
    },
    {
      "group": "large_cohomological",
      "n": 8,
      "d": 11,
      "h0": 0,
      "matrix_rows": 216,
      "matrix_rank": 216,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "1beb625160f354264ab1347350fea8ef8e2c70afbb7f380149754bfc44150546",
      "elapsed_seconds": 0.082,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 8,
      "d": 12,
      "h0": 0,
      "matrix_rows": 234,
      "matrix_rank": 234,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "0cfd71897f7417e0367e58d64d804511ad24dc322cd66c87f10756ced288dbaf",
      "elapsed_seconds": 0.099,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 9,
      "d": 12,
      "h0": 0,
      "matrix_rows": 260,
      "matrix_rank": 260,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "5e1eaa03defb335cfac588cf0e95e2c12e2cd7a137263b90452a11d50705827d",
      "elapsed_seconds": 0.122,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 9,
      "d": 13,
      "h0": 0,
      "matrix_rows": 280,
      "matrix_rank": 280,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "1d1b7973668c1baade4aa51d022b64be415b247e72e308bf3e32ccd3cd513d27",
      "elapsed_seconds": 0.135,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 10,
      "d": 15,
      "h0": 0,
      "matrix_rows": 352,
      "matrix_rank": 352,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "8053d80ecfb321dafe8be093c2c58f09bbc24f78f75fda959e59bc325951ab53",
      "elapsed_seconds": 0.217,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 11,
      "d": 15,
      "h0": 0,
      "matrix_rows": 384,
      "matrix_rank": 384,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "ec866c981668fc208cbfdadbb49c048ae508a51c947b68830ed4bfa6ca4b2e91",
      "elapsed_seconds": 0.272,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 14,
      "d": 17,
      "h0": 0,
      "matrix_rows": 540,
      "matrix_rank": 540,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "ef1c01730719f08f9f2a37439628dd5f0752f273bd1cbb1255a7f5fd510484d1",
      "elapsed_seconds": 0.593,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 14,
      "d": 20,
      "h0": 0,
      "matrix_rows": 630,
      "matrix_rank": 630,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "48e4a5cd13c8aa1f695d8438d858307713604dbd213ffacb3e3275623445da02",
      "elapsed_seconds": 0.947,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 18,
      "d": 22,
      "h0": 0,
      "matrix_rows": 874,
      "matrix_rank": 874,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "64e4661112fc4e5aee31d500a653430278e974eb35b4cf192119217ca679d58d",
      "elapsed_seconds": 1.942,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 6,
      "d": 10,
      "h0": 0,
      "matrix_rows": 154,
      "matrix_rank": 154,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "528797df3588396d34e766c21c9e92242c1b2e90c3a3f85e0d27ad49822085ee",
      "elapsed_seconds": 0.038,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 6,
      "d": 11,
      "h0": 0,
      "matrix_rows": 168,
      "matrix_rank": 168,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "19e3ae35a1d1745cbd4ac2568b105a7b7cee2dd81ec12a7f1fa38158e34e81f9",
      "elapsed_seconds": 0.044,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 7,
      "d": 12,
      "h0": 0,
      "matrix_rows": 208,
      "matrix_rank": 208,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "f248fdebe53db4c61f00cfb6091a84a95480b1b11338901e29f640d752f051be",
      "elapsed_seconds": 0.068,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 7,
      "d": 13,
      "h0": 0,
      "matrix_rows": 224,
      "matrix_rank": 224,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "b93997fafb60c87ca190c24fd68ce2b2040db09e866e3d9ae0e38875ffcb34a7",
      "elapsed_seconds": 0.076,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 8,
      "d": 14,
      "h0": 0,
      "matrix_rows": 270,
      "matrix_rank": 270,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "d592a80562b6a1b5c6d782ba7856138199531c0238b7df78ed2d5a3fea535fbb",
      "elapsed_seconds": 0.115,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 9,
      "d": 14,
      "h0": 0,
      "matrix_rows": 300,
      "matrix_rank": 300,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "94157b1bc3fa6fd73e9e381e1a233b07602c5e8c6d252a18fb5689e4dc1b0f6f",
      "elapsed_seconds": 0.15,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 10,
      "d": 16,
      "h0": 0,
      "matrix_rows": 374,
      "matrix_rank": 374,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "33cb5b1d9772255feef96acd60c1f7b2fffc95a93df1033f1c4f9af702ec7738",
      "elapsed_seconds": 0.255,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 11,
      "d": 17,
      "h0": 0,
      "matrix_rows": 432,
      "matrix_rank": 432,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "bcedcb7cf93f6ac396b7e56c6b8de97dc67270c32f4d6291223d448c61643bf8",
      "elapsed_seconds": 0.346,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 8,
      "d": 15,
      "h0": 0,
      "matrix_rows": 288,
      "matrix_rank": 288,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "0d4aec3f7af057e68754783038d638dc964fa6ef97eb9c6fc4c3d3ad0a93bfbd",
      "elapsed_seconds": 0.141,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 10,
      "d": 18,
      "h0": 0,
      "matrix_rows": 418,
      "matrix_rank": 418,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "60353496fa645cfd0a978e08e3f941dee38309428e6a867b9289d944b7dc04b6",
      "elapsed_seconds": 0.339,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 12,
      "d": 19,
      "h0": 0,
      "matrix_rows": 520,
      "matrix_rank": 520,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "25d15ff2e583a158c7c7d2edf5c28130d89a3e6199531d3291d02dd68a7ed437",
      "elapsed_seconds": 0.636,
      "python_flint_version": "0.9.0"
    }
  ],
  "low_degree": {
    "group": "low_degree",
    "periodic_residue_certificates": 156,
    "finite_cases": 184,
    "maximum_periodic_witnesses": 2,
    "complete_dependency_data_matches_recorded": true,
    "input_sha256": "2bb0ae1d68a68df1f6081782e3c9b9bfa9d10963f7ae21d9248ac68ff483a267",
    "elapsed_seconds": 0.291
  },
  "input_policy": "Explicit recorded coefficients; seeds are provenance only.",
  "scope": "Exact arithmetic replay. Geometric interpretation, lifting, openness, and periodic lifting are proved in the paper.",
  "portability": {
    "detached_temporary_copy": true,
    "launched_from_different_directory": true,
    "external_math_inputs": false,
    "local_arithmetic_library_only": true
  }
}


==> anc/genus_two/REPLAY_RESULT.json <==
{
  "python_version": "3.12.14",
  "group": "all",
  "all_passed": true,
  "cohomological_certificate_count": 22,
  "certificates": [
    {
      "group": "small_cohomological",
      "n": 5,
      "d": 8,
      "h0": 0,
      "matrix_rows": 120,
      "matrix_rank": 120,
      "determinant": 20,
      "matrix_matches_recorded": true,
      "independent_determinant_agrees": true,
      "input_sha256": "dfd4d67d4867aa3b001ac6ffb075d71a9fc5238551dfc77dbc9cb8843475a416",
      "elapsed_seconds": 0.041
    },
    {
      "group": "small_cohomological",
      "n": 7,
      "d": 10,
      "h0": 0,
      "matrix_rows": 104,
      "matrix_rank": 104,
      "determinant": 16,
      "matrix_matches_recorded": true,
      "independent_determinant_agrees": true,
      "input_sha256": "51bbad7dd68de13f8808254208f34012d3ca980ac9edba921e1389c1695b6635",
      "elapsed_seconds": 0.031
    },
    {
      "group": "large_cohomological",
      "n": 8,
      "d": 11,
      "h0": 0,
      "matrix_rows": 216,
      "matrix_rank": 216,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "1beb625160f354264ab1347350fea8ef8e2c70afbb7f380149754bfc44150546",
      "elapsed_seconds": 0.079,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 8,
      "d": 12,
      "h0": 0,
      "matrix_rows": 234,
      "matrix_rank": 234,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "0cfd71897f7417e0367e58d64d804511ad24dc322cd66c87f10756ced288dbaf",
      "elapsed_seconds": 0.091,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 9,
      "d": 12,
      "h0": 0,
      "matrix_rows": 260,
      "matrix_rank": 260,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "5e1eaa03defb335cfac588cf0e95e2c12e2cd7a137263b90452a11d50705827d",
      "elapsed_seconds": 0.119,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 9,
      "d": 13,
      "h0": 0,
      "matrix_rows": 280,
      "matrix_rank": 280,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "1d1b7973668c1baade4aa51d022b64be415b247e72e308bf3e32ccd3cd513d27",
      "elapsed_seconds": 0.136,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 10,
      "d": 15,
      "h0": 0,
      "matrix_rows": 352,
      "matrix_rank": 352,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "8053d80ecfb321dafe8be093c2c58f09bbc24f78f75fda959e59bc325951ab53",
      "elapsed_seconds": 0.225,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 11,
      "d": 15,
      "h0": 0,
      "matrix_rows": 384,
      "matrix_rank": 384,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "ec866c981668fc208cbfdadbb49c048ae508a51c947b68830ed4bfa6ca4b2e91",
      "elapsed_seconds": 0.277,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 14,
      "d": 17,
      "h0": 0,
      "matrix_rows": 540,
      "matrix_rank": 540,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "ef1c01730719f08f9f2a37439628dd5f0752f273bd1cbb1255a7f5fd510484d1",
      "elapsed_seconds": 0.684,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 14,
      "d": 20,
      "h0": 0,
      "matrix_rows": 630,
      "matrix_rank": 630,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "48e4a5cd13c8aa1f695d8438d858307713604dbd213ffacb3e3275623445da02",
      "elapsed_seconds": 1.308,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 18,
      "d": 22,
      "h0": 0,
      "matrix_rows": 874,
      "matrix_rank": 874,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "64e4661112fc4e5aee31d500a653430278e974eb35b4cf192119217ca679d58d",
      "elapsed_seconds": 3.047,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 6,
      "d": 10,
      "h0": 0,
      "matrix_rows": 154,
      "matrix_rank": 154,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "528797df3588396d34e766c21c9e92242c1b2e90c3a3f85e0d27ad49822085ee",
      "elapsed_seconds": 0.038,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 6,
      "d": 11,
      "h0": 0,
      "matrix_rows": 168,
      "matrix_rank": 168,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "19e3ae35a1d1745cbd4ac2568b105a7b7cee2dd81ec12a7f1fa38158e34e81f9",
      "elapsed_seconds": 0.044,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 7,
      "d": 12,
      "h0": 0,
      "matrix_rows": 208,
      "matrix_rank": 208,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "f248fdebe53db4c61f00cfb6091a84a95480b1b11338901e29f640d752f051be",
      "elapsed_seconds": 0.072,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 7,
      "d": 13,
      "h0": 0,
      "matrix_rows": 224,
      "matrix_rank": 224,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "b93997fafb60c87ca190c24fd68ce2b2040db09e866e3d9ae0e38875ffcb34a7",
      "elapsed_seconds": 0.085,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 8,
      "d": 14,
      "h0": 0,
      "matrix_rows": 270,
      "matrix_rank": 270,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "d592a80562b6a1b5c6d782ba7856138199531c0238b7df78ed2d5a3fea535fbb",
      "elapsed_seconds": 0.124,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 9,
      "d": 14,
      "h0": 0,
      "matrix_rows": 300,
      "matrix_rank": 300,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "94157b1bc3fa6fd73e9e381e1a233b07602c5e8c6d252a18fb5689e4dc1b0f6f",
      "elapsed_seconds": 0.163,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 10,
      "d": 16,
      "h0": 0,
      "matrix_rows": 374,
      "matrix_rank": 374,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "33cb5b1d9772255feef96acd60c1f7b2fffc95a93df1033f1c4f9af702ec7738",
      "elapsed_seconds": 0.256,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 11,
      "d": 17,
      "h0": 0,
      "matrix_rows": 432,
      "matrix_rank": 432,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "bcedcb7cf93f6ac396b7e56c6b8de97dc67270c32f4d6291223d448c61643bf8",
      "elapsed_seconds": 0.345,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 8,
      "d": 15,
      "h0": 0,
      "matrix_rows": 288,
      "matrix_rank": 288,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "0d4aec3f7af057e68754783038d638dc964fa6ef97eb9c6fc4c3d3ad0a93bfbd",
      "elapsed_seconds": 0.265,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 10,
      "d": 18,
      "h0": 0,
      "matrix_rows": 418,
      "matrix_rank": 418,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "60353496fa645cfd0a978e08e3f941dee38309428e6a867b9289d944b7dc04b6",
      "elapsed_seconds": 0.4,
      "python_flint_version": "0.9.0"
    },
    {
      "group": "large_cohomological",
      "n": 12,
      "d": 19,
      "h0": 0,
      "matrix_rows": 520,
      "matrix_rank": 520,
      "explicit_input_replay": true,
      "geometry_checks_repeated": true,
      "input_sha256": "25d15ff2e583a158c7c7d2edf5c28130d89a3e6199531d3291d02dd68a7ed437",
      "elapsed_seconds": 0.834,
      "python_flint_version": "0.9.0"
    }
  ],
  "low_degree": {
    "group": "low_degree",
    "periodic_residue_certificates": 156,
    "finite_cases": 184,
    "maximum_periodic_witnesses": 2,
    "complete_dependency_data_matches_recorded": true,
    "input_sha256": "2bb0ae1d68a68df1f6081782e3c9b9bfa9d10963f7ae21d9248ac68ff483a267",
    "elapsed_seconds": 0.309
  },
  "input_policy": "Explicit recorded coefficients; seeds are provenance only.",
  "scope": "Exact arithmetic replay. Geometric interpretation, lifting, openness, and periodic lifting are proved in the paper."
}


==> anc/genus_two/SOURCE_PROVENANCE.json <==
{
  "revision": "2026-10-05",
  "files": [
    {
      "path": "large_cohomological/certify.py",
      "bytes": 12220,
      "sha256": "0df111d892dc10d6eb57c96514f9d0f01460957178ce06184578698dfc00cd57",
      "source": "02 Research/publication_genus_two/certificates/large_cohomological/certify.py",
      "copied_unchanged": true
    },
    {
      "path": "large_cohomological/certify3.py",
      "bytes": 6627,
      "sha256": "ff07b80ce501f8dcb3dce77e66f42b3b4fbd930d77f7ec0bbba8defedae7a50d",
      "source": "02 Research/publication_genus_two/certificates/large_cohomological/certify3.py",
      "copied_unchanged": true
    },
    {
      "path": "large_cohomological/recomputed_10_15_seed0.json",
      "bytes": 13037,
      "sha256": "8053d80ecfb321dafe8be093c2c58f09bbc24f78f75fda959e59bc325951ab53",
      "source": "02 Research/publication_genus_two/certificates/large_cohomological/recomputed_10_15_seed0.json",
      "copied_unchanged": true
    },
    {
      "path": "large_cohomological/recomputed_10_16_seed0.json",
      "bytes": 27798,
      "sha256": "33cb5b1d9772255feef96acd60c1f7b2fffc95a93df1033f1c4f9af702ec7738",
      "origin": "New explicit cohomological witness, 5 October 2026",
      "role": "initial projected bands",
      "construction": {
        "prime": 10007,
        "search_seed": 0,
        "auxiliary_twist": 23
      },
      "verification": "Rebuilt from explicit coefficients with changed seed metadata; independently assembled unreduced multiplication-plus-jet-relations matrix has full row rank."
    },
    {
      "path": "large_cohomological/recomputed_10_18_seed0.json",
      "bytes": 30674,
      "sha256": "60353496fa645cfd0a978e08e3f941dee38309428e6a867b9289d944b7dc04b6",
      "origin": "New explicit cohomological witness, 5 October 2026",
      "role": "finite exceptional propagation type",
      "construction": {
        "prime": 10007,
        "search_seed": 0,
        "auxiliary_twist": 25
      },
      "verification": "Rebuilt from explicit coefficients with changed seed metadata; independently assembled unreduced multiplication-plus-jet-relations matrix has full row rank."
    },
    {
      "path": "large_cohomological/recomputed_11_15_seed0.json",
      "bytes": 15543,
      "sha256": "ec866c981668fc208cbfdadbb49c048ae508a51c947b68830ed4bfa6ca4b2e91",
      "source": "02 Research/publication_genus_two/certificates/large_cohomological/recomputed_11_15_seed0.json",
      "copied_unchanged": true
    },
    {
      "path": "large_cohomological/recomputed_11_17_seed0.json",
      "bytes": 34868,
      "sha256": "bcedcb7cf93f6ac396b7e56c6b8de97dc67270c32f4d6291223d448c61643bf8",
      "origin": "New explicit cohomological witness, 5 October 2026",
      "role": "initial projected bands",
      "construction": {
        "prime": 10007,
        "search_seed": 0,
        "auxiliary_twist": 24
      },
      "verification": "Rebuilt from explicit coefficients with changed seed metadata; independently assembled unreduced multiplication-plus-jet-relations matrix has full row rank."
    },
    {
      "path": "large_cohomological/recomputed_12_19_seed0.json",
      "bytes": 45015,
      "sha256": "25d15ff2e583a158c7c7d2edf5c28130d89a3e6199531d3291d02dd68a7ed437",
      "origin": "New explicit cohomological witness, 5 October 2026",
      "role": "finite exceptional propagation type",
      "construction": {
        "prime": 10007,
        "search_seed": 0,
        "auxiliary_twist": 26
      },
      "verification": "Rebuilt from explicit coefficients with changed seed metadata; independently assembled unreduced multiplication-plus-jet-relations matrix has full row rank."
    },
    {
      "path": "large_cohomological/recomputed_14_17_seed0.json",
      "bytes": 27080,
      "sha256": "ef1c01730719f08f9f2a37439628dd5f0752f273bd1cbb1255a7f5fd510484d1",
      "source": "02 Research/publication_genus_two/certificates/large_cohomological/recomputed_14_17_seed0.json",
      "copied_unchanged": true
    },
    {
      "path": "large_cohomological/recomputed_14_20_seed0.json",
      "bytes": 31057,
      "sha256": "48e4a5cd13c8aa1f695d8438d858307713604dbd213ffacb3e3275623445da02",
      "source": "02 Research/publication_genus_two/certificates/large_cohomological/recomputed_14_20_seed0.json",
      "copied_unchanged": true
    },
    {
      "path": "large_cohomological/recomputed_18_22_seed0.json",
      "bytes": 54236,
      "sha256": "64e4661112fc4e5aee31d500a653430278e974eb35b4cf192119217ca679d58d",
      "source": "02 Research/publication_genus_two/certificates/large_cohomological/recomputed_18_22_seed0.json",
      "copied_unchanged": true
    },
    {
      "path": "large_cohomological/recomputed_6_10_seed0.json",
      "bytes": 7670,
      "sha256": "528797df3588396d34e766c21c9e92242c1b2e90c3a3f85e0d27ad49822085ee",
      "origin": "New explicit cohomological witness, 5 October 2026",
      "role": "initial projected bands",
      "construction": {
        "prime": 10007,
        "search_seed": 0,
        "auxiliary_twist": 17
      },
      "verification": "Rebuilt from explicit coefficients with changed seed metadata; independently assembled unreduced multiplication-plus-jet-relations matrix has full row rank."
    },
    {
      "path": "large_cohomological/recomputed_6_11_seed0.json",
      "bytes": 8256,
      "sha256": "19e3ae35a1d1745cbd4ac2568b105a7b7cee2dd81ec12a7f1fa38158e34e81f9",
      "origin": "New explicit cohomological witness, 5 October 2026",
      "role": "initial projected bands",
      "construction": {
        "prime": 10007,
        "search_seed": 0,
        "auxiliary_twist": 18
      },
      "verification": "Rebuilt from explicit coefficients with changed seed metadata; independently assembled unreduced multiplication-plus-jet-relations matrix has full row rank."
    },
    {
      "path": "large_cohomological/recomputed_7_12_seed0.json",
      "bytes": 11572,
      "sha256": "f248fdebe53db4c61f00cfb6091a84a95480b1b11338901e29f640d752f051be",
      "origin": "New explicit cohomological witness, 5 October 2026",
      "role": "initial projected bands",
      "construction": {
        "prime": 10007,
        "search_seed": 0,
        "auxiliary_twist": 19
      },
      "verification": "Rebuilt from explicit coefficients with changed seed metadata; independently assembled unreduced multiplication-plus-jet-relations matrix has full row rank."
    },
    {
      "path": "large_cohomological/recomputed_7_13_seed0.json",
      "bytes": 12336,
      "sha256": "b93997fafb60c87ca190c24fd68ce2b2040db09e866e3d9ae0e38875ffcb34a7",
      "origin": "New explicit cohomological witness, 5 October 2026",
      "role": "initial projected bands",
      "construction": {
        "prime": 10007,
        "search_seed": 0,
        "auxiliary_twist": 20
      },
      "verification": "Rebuilt from explicit coefficients with changed seed metadata; independently assembled unreduced multiplication-plus-jet-relations matrix has full row rank."
    },
    {
      "path": "large_cohomological/recomputed_8_11_seed0.json",
      "bytes": 6800,
      "sha256": "1beb625160f354264ab1347350fea8ef8e2c70afbb7f380149754bfc44150546",
      "source": "02 Research/publication_genus_two/certificates/large_cohomological/recomputed_8_11_seed0.json",
      "copied_unchanged": true
    },
    {
      "path": "large_cohomological/recomputed_8_12_seed0.json",
      "bytes": 7276,
      "sha256": "0cfd71897f7417e0367e58d64d804511ad24dc322cd66c87f10756ced288dbaf",
      "source": "02 Research/publication_genus_two/certificates/large_cohomological/recomputed_8_12_seed0.json",
      "copied_unchanged": true
    },
    {
      "path": "large_cohomological/recomputed_8_14_seed0.json",
      "bytes": 16606,
      "sha256": "d592a80562b6a1b5c6d782ba7856138199531c0238b7df78ed2d5a3fea535fbb",
      "origin": "New explicit cohomological witness, 5 October 2026",
      "role": "initial projected bands",
      "construction": {
        "prime": 10007,
        "search_seed": 0,
        "auxiliary_twist": 21
      },
      "verification": "Rebuilt from explicit coefficients with changed seed metadata; independently assembled unreduced multiplication-plus-jet-relations matrix has full row rank."
    },
    {
      "path": "large_cohomological/recomputed_8_15_seed0.json",
      "bytes": 17568,
      "sha256": "0d4aec3f7af057e68754783038d638dc964fa6ef97eb9c6fc4c3d3ad0a93bfbd",
      "origin": "New explicit cohomological witness, 5 October 2026",
      "role": "finite exceptional propagation type",
      "construction": {
        "prime": 10007,
        "search_seed": 0,
        "auxiliary_twist": 22
      },
      "verification": "Rebuilt from explicit coefficients with changed seed metadata; independently assembled unreduced multiplication-plus-jet-relations matrix has full row rank."
    },
    {
      "path": "large_cohomological/recomputed_9_12_seed0.json",
      "bytes": 8988,
      "sha256": "5e1eaa03defb335cfac588cf0e95e2c12e2cd7a137263b90452a11d50705827d",
      "source": "02 Research/publication_genus_two/certificates/large_cohomological/recomputed_9_12_seed0.json",
      "copied_unchanged": true
    },
    {
      "path": "large_cohomological/recomputed_9_13_seed0.json",
      "bytes": 9572,
      "sha256": "1d1b7973668c1baade4aa51d022b64be415b247e72e308bf3e32ccd3cd513d27",
      "source": "02 Research/publication_genus_two/certificates/large_cohomological/recomputed_9_13_seed0.json",
      "copied_unchanged": true
    },
    {
      "path": "large_cohomological/recomputed_9_14_seed0.json",
      "bytes": 20546,
      "sha256": "94157b1bc3fa6fd73e9e381e1a233b07602c5e8c6d252a18fb5689e4dc1b0f6f",
      "origin": "New explicit cohomological witness, 5 October 2026",
      "role": "initial projected bands",
      "construction": {
        "prime": 10007,
        "search_seed": 0,
        "auxiliary_twist": 21
      },
      "verification": "Rebuilt from explicit coefficients with changed seed metadata; independently assembled unreduced multiplication-plus-jet-relations matrix has full row rank."
    },
    {
      "path": "low_degree_certificates.json",
      "bytes": 518664,
      "sha256": "2bb0ae1d68a68df1f6081782e3c9b9bfa9d10963f7ae21d9248ac68ff483a267",
      "source": "02 Research/publication_genus_two/low_degree_certificates.json",
      "copied_unchanged": false,
      "adaptation": "Revised finite-base dependencies and weaker complete slope bound, or updated focused replay dispatcher and requirements description."
    },
    {
      "path": "replay.py",
      "bytes": 7754,
      "sha256": "ee7c6930ec40391f8d6698502797630103770094c2115fdf128c970c608e5693",
      "source": "02 Research/publication_genus_two/certificates/replay.py",
      "copied_unchanged": false,
      "adaptation": "Revised finite-base dependencies and weaker complete slope bound, or updated focused replay dispatcher and requirements description."
    },
    {
      "path": "requirements.txt",
      "bytes": 85,
      "sha256": "df5b50f6792cad2022c5c9beb2538b5090f4acf15a8495237c6d5a157de34de8",
      "source": "02 Research/publication_genus_two/certificates/requirements.txt",
      "copied_unchanged": false,
      "adaptation": "Revised finite-base dependencies and weaker complete slope bound, or updated focused replay dispatcher and requirements description."
    },
    {
      "path": "small_cohomological/certificate_5_8.json",
      "bytes": 45621,
      "sha256": "dfd4d67d4867aa3b001ac6ffb075d71a9fc5238551dfc77dbc9cb8843475a416",
      "source": "02 Research/publication_genus_two/certificates/small_cohomological/certificate_5_8.json",
      "copied_unchanged": true
    },
    {
      "path": "small_cohomological/certificate_7_10.json",
      "bytes": 34663,
      "sha256": "51bbad7dd68de13f8808254208f34012d3ca980ac9edba921e1389c1695b6635",
      "source": "02 Research/publication_genus_two/certificates/small_cohomological/certificate_7_10.json",
      "copied_unchanged": true
    },
    {
      "path": "small_cohomological/compute_certificate.py",
      "bytes": 10222,
      "sha256": "306b09aee0ce9e3bae10e9641d4a0666665a3ea31f0b2cf5adfe645160843388",
      "source": "02 Research/publication_genus_two/certificates/small_cohomological/compute_certificate.py",
      "copied_unchanged": true
    },
    {
      "path": "verify_low_degree.py",
      "bytes": 6684,
      "sha256": "e71b0d80ef37f377f3b81cfdb219319777a8cdcaa16cb67e7a79fc05b7cacfbf",
      "source": "02 Research/publication_genus_two/verify_low_degree.py",
      "copied_unchanged": false,
      "adaptation": "Revised finite-base dependencies and weaker complete slope bound, or updated focused replay dispatcher and requirements description."
    }
  ],
  "policy": "All replay inputs are explicit; seed metadata is not used to regenerate mathematical data."
}


==> anc/genus_two/large_cohomological/certify.py <==
#!/usr/bin/env python3
"""
Cohomological semistability certificates for normal bundles of genus-two curves
==============================================================================

Setting.  C : y^2 = f(x), deg f = 5, over F_p (p an odd prime), p_inf = the point at
infinity (a Weierstrass point), K_C = O(2 p_inf).  L = O(d p_inf).  V ⊂ H^0(L) a
subspace of dimension n+1 defining an immersion C -> P^n (checked).  Normal bundle
N = N_C (rank r = n-1, degree (n+1)d + 2).  Normalised bundle F = N ⊗ L^{-1} ⊗ K^{-1}
has rank r and degree 2k, k = c+4, c = d-n-2.

Criterion.  If G is a vector bundle with chi(F⊗G) = 0 and H^0(F⊗G) = 0, then F is
semistable (a destabilising S ⊂ F would have chi(S⊗G) > 0, hence sections).
We use G = M_{V',B} ⊗ A with A = O(a p_inf), B = O(b0 p_inf), V' ⊂ H^0(B) a general
subspace of dimension r+1 (base-point free, checked), M_{V',B} = ker(V'⊗O -> B).
Then rk G = r and chi(F⊗G)=0 iff b0 = 2k + r(a-1).

Computation.  H^0(F⊗G) = ker( V' ⊗ H^0(N⊗Λ1) -> H^0(N⊗Λ2) ),  Λ1 = L^{-1}K^{-1}A =
O(l1 p), l1 = a-d-2, Λ2 = Λ1⊗B.  For l >= 5 one has (all H^1 vanish)

    H^0(N ⊗ O(l p)) = [ V^* ⊗ H^0(O((d+l)p)) ] / R_l ,

where R_l is the image of H^0(J^1(L)^* ⊗ L(l p)); explicitly R_l is spanned by
    (α s_j)_j                           α ∈ H^0(O(l p))                 (Euler part)
    (β D(s_j) - (d/2)[pole β = l-2] M_{l+1} s_j)_j,   β ∈ H^0(O((l-2)p))  (jet part)
with D = y d/dx, s_j the sections spanning V, M_{l+1} the monomial of pole order l+1.
(The correction term comes from the transition of J^1(L) at p_inf.)

H^0(F⊗G)=0  <=>  the matrix [ μ | R_2 ] (μ = multiplication by V') has full row rank
dim X_2 = (n+1) h^0(O((d+l2)p)), given the balance (r+1) dim Q_1 = dim Q_2.

All arithmetic exact over F_p (python-flint).  A successful certificate lifts to
characteristic zero by semicontinuity and proves semistability for the general
genus-two curve of degree d in P^n.
"""
import sys, random, time, json
from math import gcd
import flint

# ---------------------------------------------------------------- ring R = F_p[x,y]/(y^2-f)
class HyperellipticRing:
    def __init__(self, p, fcoeffs):
        self.p = p
        self.f = flint.nmod_poly(fcoeffs, p)        # degree 5, monic
        assert self.f.degree() == 5 and int(self.f[5]) == 1
        self.fprime = self.f.derivative()
        self.half = pow(2, -1, p)
        self.zero = flint.nmod_poly([], p)

    def elt(self, g0=None, g1=None):
        return (g0 if g0 is not None else flint.nmod_poly([], self.p),
                g1 if g1 is not None else flint.nmod_poly([], self.p))

    def mul(self, a, b):
        a0, a1 = a; b0, b1 = b
        return (a0*b0 + self.f*(a1*b1), a0*b1 + a1*b0)

    def add(self, a, b):
        return (a[0] + b[0], a[1] + b[1])

    def scale(self, a, c):
        return (a[0]*c, a[1]*c)

    def D(self, a):
        """D = y d/dx :  D(g0 + y g1) = (f'/2) g1 + f g1' + y g0'."""
        g0, g1 = a
        return (self.fprime*g1*self.half + self.f*g1.derivative(), g0.derivative())

    def pole(self, a):
        g0, g1 = a
        p0 = 2*g0.degree() if g0.degree() >= 0 else -1
        p1 = 5 + 2*g1.degree() if g1.degree() >= 0 else -1
        return max(p0, p1)

    def is_zero(self, a):
        return a[0].degree() < 0 and a[1].degree() < 0

    # monomial of pole order m (m = 2i -> x^i ; m = 2i+5 -> y x^i); None for m in {1,3}
    def monomial(self, m):
        if m < 0 or m in (1, 3):
            return None
        if m % 2 == 0:
            i = m//2
            return (flint.nmod_poly([0]*i + [1], self.p), flint.nmod_poly([], self.p))
        i = (m - 5)//2
        return (flint.nmod_poly([], self.p), flint.nmod_poly([0]*i + [1], self.p))

    def pole_orders(self, N):
        """pole orders of the monomial basis of H^0(O(N p))"""
        return [m for m in range(0, N+1) if m not in (1, 3)]

    def coords(self, a, N):
        """coordinates of a in the monomial basis of H^0(O(N p)); asserts pole(a) <= N"""
        g0, g1 = a
        assert self.pole(a) <= N, f"pole {self.pole(a)} > {N}"
        out = {}
        for i in range(g0.degree()+1):
            c = int(g0[i])
            if c:
                out[2*i] = c
        for i in range(g1.degree()+1):
            c = int(g1[i])
            if c:
                out[2*i+5] = c
        return out

# ---------------------------------------------------------------- helpers
def random_elt(ring, N, rng):
    """random element of H^0(O(N p)) with nonzero top coefficient"""
    a = ring.elt()
    for m in ring.pole_orders(N):
        c = rng.randrange(ring.p)
        if m == N and c == 0:
            c = 1
        if c:
            a = ring.add(a, ring.scale(ring.monomial(m), c))
    return a

def ideal_is_unit(ring, gens):
    """Is the ideal generated by gens in R the unit ideal on the affine curve?
    R is free over F_p[x] with basis 1,y; the F_p[x]-module generated by gens and y*gens
    is all of R iff the gcd of all 2x2 minors of the 2 x (2M) coefficient matrix is 1."""
    cols = []
    for g in gens:
        g0, g1 = g
        cols.append((g0, g1))
        yg = ring.mul((flint.nmod_poly([], ring.p), flint.nmod_poly([1], ring.p)), g)
        cols.append(yg)
    G = flint.nmod_poly([], ring.p)
    n = len(cols)
    # random pairs first for speed
    rng = random.Random(1)
    idx = list(range(n))
    for _ in range(4*n):
        i, j = rng.sample(idx, 2)
        (a0, a1), (b0, b1) = cols[i], cols[j]
        G = G.gcd(a0*b1 - a1*b0)
        if G.degree() == 0 and G.degree() >= 0:
            return True
    for i in range(n):
        for j in range(i+1, n):
            (a0, a1), (b0, b1) = cols[i], cols[j]
            G = G.gcd(a0*b1 - a1*b0)
            if G.degree() == 0:
                return True
    return G.degree() == 0

# ---------------------------------------------------------------- the certificate
def certificate(n, d, p=10007, seed=0, a=None, verbose=True, rank_only=False):
    rng = random.Random(seed)
    r = n - 1
    c = d - n - 2
    k = c + 4
    assert c >= 0 and n >= 3
    # curve
    while True:
        f = flint.nmod_poly([rng.randrange(p) for _ in range(5)] + [1], p)
        if f.gcd(f.derivative()).degree() == 0:
            break
    ring = HyperellipticRing(p, [int(f[i]) for i in range(6)])
    # embedding series V ⊂ H^0(O(d p))
    basisL = ring.pole_orders(d)
    assert len(basisL) == d - 1
    # random (n+1) x (d-1) matrix of full rank
    while True:
        W = [[rng.randrange(p) for _ in basisL] for _ in range(n+1)]
        M = flint.nmod_mat(W, p)
        if M.rank() == n+1:
            break
    S = []
    for j in range(n+1):
        s = ring.elt()
        for col, m in enumerate(basisL):
            if W[j][col]:
                s = ring.add(s, ring.scale(ring.monomial(m), W[j][col]))
        S.append(s)
    DS = [ring.D(s) for s in S]
    # ---- immersion check ----
    # at p: rank of (coeff at pole d, coeff at pole d-1) over j must be 2
    top = [[W[j][basisL.index(d)], W[j][basisL.index(d-1)]] for j in range(n+1)]
    assert flint.nmod_mat(top, p).rank() == 2, "not an immersion at infinity"
    # affine: minors s_i D s_j - s_j D s_i generate the unit ideal
    minors = []
    for i in range(n+1):
        for j in range(i+1, n+1):
            minors.append(ring.add(ring.mul(S[i], DS[j]), ring.scale(ring.mul(S[j], DS[i]), p-1)))
    assert ideal_is_unit(ring, minors), "not an immersion on the affine part"
    if verbose: print(f"[{n},{d}] immersion verified (p={p}, seed={seed})", flush=True)
    # ---- twists ----
    if a is None:
        a = d + 7            # l1 = a - d - 2 >= 5
    l1 = a - d - 2
    assert l1 >= 5
    b0 = 2*k + r*(a - 1)     # deg B ; makes chi(F⊗G)=0 with rk G = r
    l2 = l1 + b0
    N1, N2 = d + l1, d + l2
    # V' ⊂ H^0(O(b0 p)) of dim r+1, base point free
    basisB = ring.pole_orders(b0)
    while True:
        Wp = [[rng.randrange(p) for _ in basisB] for _ in range(r+1)]
        if flint.nmod_mat(Wp, p).rank() == r+1:
            break
    Vp = []
    for j in range(r+1):
        s = ring.elt()
        for col, m in enumerate(basisB):
            if Wp[j][col]:
                s = ring.add(s, ring.scale(ring.monomial(m), Wp[j][col]))
        Vp.append(s)
    assert any(ring.pole(v) == b0 for v in Vp), "V' has a base point at infinity"
    assert ideal_is_unit(ring, Vp), "V' has an affine base point"
    if verbose: print(f"   a={a}, l1={l1}, b0={b0}, l2={l2}, N1={N1}, N2={N2}", flush=True)
    # ---- spaces ----
    basis1 = ring.pole_orders(N1); basis2 = ring.pole_orders(N2)
    pos2 = {m: i for i, m in enumerate(basis2)}
    dimX1 = (n+1)*len(basis1); dimX2 = (n+1)*len(basis2)
    def Rgens(l, N, basisN, posN):
        """generators of R_l as sparse column dicts (row = j*len(basisN) + posN[m])"""
        gens = []
        nb = len(basisN)
        # Euler part
        for m in ring.pole_orders(l):
            al = ring.monomial(m)
            col = {}
            for j in range(n+1):
                v = ring.mul(al, S[j])
                for mm, cc in ring.coords(v, N).items():
                    col[j*nb + posN[mm]] = cc
            gens.append(col)
        # jet part
        Mtop = ring.monomial(l+1)
        assert Mtop is not None
        corr = ring.scale(Mtop, (p - (d * ring.half) % p) % p)   # -(d/2) M_{l+1}
        for m in ring.pole_orders(l-2):
            be = ring.monomial(m)
            col = {}
            for j in range(n+1):
                v = ring.mul(be, DS[j])
                if m == l - 2:
                    v = ring.add(v, ring.mul(corr, S[j]))
                for mm, cc in ring.coords(v, N).items():
                    col[j*nb + posN[mm]] = cc
            gens.append(col)
        return gens
    t0 = time.time()
    R1 = Rgens(l1, N1, basis1, {m: i for i, m in enumerate(basis1)})
    R2 = Rgens(l2, N2, basis2, pos2)
    # rank of R1 (should equal number of generators)
    M1 = flint.nmod_mat(dimX1, len(R1), p)
    for cidx, col in enumerate(R1):
        for ridx, v in col.items():
            M1[ridx, cidx] = v
    rk1 = M1.rank()
    assert rk1 == len(R1), (rk1, len(R1))
    dimQ1 = dimX1 - rk1
    expected_Q1 = (n+1)*d + 2 + r*(l1 - 1)     # chi(N ⊗ O(l1 p)) = deg N + r(l1 - 1)
    assert dimQ1 == expected_Q1, (dimQ1, expected_Q1)
    dimQ2 = dimX2 - len(R2)
    assert (r+1)*dimQ1 == dimQ2, ((r+1)*dimQ1, dimQ2)   # chi(F⊗G) = 0 numerology
    if verbose: print(f"   dim X1={dimX1}, dim R1={rk1}, dim Q1={dimQ1}; dim X2={dimX2}, dim R2={len(R2)}, dim Q2={dimQ2}", flush=True)
    # ---- big matrix [mu | R2] : rows = X2, columns = (r+1)*dimX1 + len(R2)
    ncols = (r+1)*dimX1 + len(R2)
    if verbose: print(f"   assembling {dimX2} x {ncols} matrix ...", flush=True)
    Mbig = flint.nmod_mat(dimX2, ncols, p)
    nb1 = len(basis1); nb2 = len(basis2)
    cidx = 0
    for vi, v in enumerate(Vp):
        for m in basis1:
            prod = ring.mul(v, ring.monomial(m))
            co = ring.coords(prod, N2)
            for j in range(n+1):
                for mm, cc in co.items():
                    Mbig[j*nb2 + pos2[mm], cidx] = cc
                cidx += 1
    assert cidx == (r+1)*dimX1
    for col in R2:
        for ridx, vv in col.items():
            Mbig[ridx, cidx] = vv
        cidx += 1
    if verbose: print(f"   computing rank ... (t={time.time()-t0:.1f}s)", flush=True)
    rk = Mbig.rank()
    ok = (rk == dimX2)
    h0 = dimX2 - rk
    if verbose:
        print(f"   rank = {rk}, dim X2 = {dimX2}  =>  h^0(F⊗G) = {h0}  ({'SEMISTABLE CERTIFIED' if ok else 'inconclusive'})  (t={time.time()-t0:.1f}s)", flush=True)
    data = {'n': n, 'd': d, 'p': p, 'seed': seed, 'f': [int(f[i]) for i in range(6)], 'W': W, 'Wp': Wp,
            'a': a, 'b0': b0, 'l1': l1, 'l2': l2, 'dimX2': dimX2, 'rank': rk, 'h0': h0, 'certified': ok}
    return ok, data

if __name__ == '__main__':
    n, d = int(sys.argv[1]), int(sys.argv[2])
    seed = int(sys.argv[3]) if len(sys.argv) > 3 else 0
    p = int(sys.argv[4]) if len(sys.argv) > 4 else 10007
    ok, data = certificate(n, d, p=p, seed=seed)
    with open(f'cert_{n}_{d}_seed{seed}.json', 'w') as fh:
        json.dump(data, fh)
    print('RESULT', n, d, ok)


==> anc/genus_two/large_cohomological/certify3.py <==
#!/usr/bin/env python3
"""
Fast matrix version of the certificate (see certify.py / certify2.py for derivations).

h^0(F ⊗ G) = (n+1)(h^0(O(N2 p)) - dim W) - rank( Q . [B_0 ; ... ; B_n] )

where W = V'.H^0(O(N1 p)) ⊂ H^0(O(N2 p)), Q : F_p^{nb2} -> F_p^{nb2}/W is the reduction
matrix (rows = non-pivot coordinates after rref), and B_j is the block-j part of the
generators of R_2 (Euler part α s_j and jet part β D s_j - (d/2)[pole β = l2-2] M_{l2+1} s_j).
"""
import sys, random, time, json
import flint
from certify import HyperellipticRing, ideal_is_unit

def reduction_matrix(prods, dim, p):
    """prods: list of sparse dicts spanning W ⊂ F_p^dim. Returns (rankW, Q) with Q a
    (dim-rankW) x dim nmod_mat computing coordinates modulo W."""
    M = flint.nmod_mat(len(prods), dim, p)
    for i, v in enumerate(prods):
        for j, c in v.items():
            M[i, j] = c
    R, rk = M.rref()
    pivots = []
    for i in range(rk):
        j = 0
        while j < dim and int(R[i, j]) == 0:
            j += 1
        pivots.append(j)
    pivset = set(pivots)
    nonpiv = [j for j in range(dim) if j not in pivset]
    Q = flint.nmod_mat(len(nonpiv), dim, p)
    for t, j in enumerate(nonpiv):
        Q[t, j] = 1
        for i, pj in enumerate(pivots):
            c = int(R[i, j])
            if c:
                Q[t, pj] = (-c) % p
    return rk, Q

def certificate3(n, d, p=10007, seed=0, a=None, verbose=True, curve=None, W=None, Wp=None):
    rng = random.Random(seed)
    r = n - 1; c = d - n - 2; k = c + 4
    assert c >= 0 and n >= 3
    if curve is None:
        while True:
            f = flint.nmod_poly([rng.randrange(p) for _ in range(5)] + [1], p)
            if f.gcd(f.derivative()).degree() == 0:
                break
        fco = [int(f[i]) for i in range(6)]
    else:
        fco = curve
        f = flint.nmod_poly(fco, p)
        assert f.gcd(f.derivative()).degree() == 0
    ring = HyperellipticRing(p, fco)
    basisL = ring.pole_orders(d)
    if W is None:
        while True:
            W = [[rng.randrange(p) for _ in basisL] for _ in range(n+1)]
            if flint.nmod_mat(W, p).rank() == n+1:
                break
    S = []
    for j in range(n+1):
        s = ring.elt()
        for col, m in enumerate(basisL):
            if W[j][col]:
                s = ring.add(s, ring.scale(ring.monomial(m), W[j][col]))
        S.append(s)
    DS = [ring.D(s) for s in S]
    top = [[W[j][basisL.index(d)], W[j][basisL.index(d-1)]] for j in range(n+1)]
    assert flint.nmod_mat(top, p).rank() == 2, "not an immersion at infinity"
    minors = []
    for i in range(n+1):
        for j in range(i+1, n+1):
            minors.append(ring.add(ring.mul(S[i], DS[j]), ring.scale(ring.mul(S[j], DS[i]), p-1)))
    assert ideal_is_unit(ring, minors), "not an immersion on the affine part"
    if verbose: print(f"[{n},{d}] immersion verified (p={p}, seed={seed})", flush=True)
    if a is None:
        a = d + 7
    l1 = a - d - 2
    assert l1 >= 5
    b0 = 2*k + r*(a - 1)
    l2 = l1 + b0
    N1, N2 = d + l1, d + l2
    basisB = ring.pole_orders(b0)
    if Wp is None:
        while True:
            Wp = [[rng.randrange(p) for _ in basisB] for _ in range(r+1)]
            if flint.nmod_mat(Wp, p).rank() == r+1:
                break
    Vp = []
    for j in range(r+1):
        s = ring.elt()
        for col, m in enumerate(basisB):
            if Wp[j][col]:
                s = ring.add(s, ring.scale(ring.monomial(m), Wp[j][col]))
        Vp.append(s)
    assert any(ring.pole(v) == b0 for v in Vp), "V' base point at infinity"
    assert ideal_is_unit(ring, Vp), "V' affine base point"
    if verbose: print(f"   a={a}, l1={l1}, b0={b0}, l2={l2}, N1={N1}, N2={N2}", flush=True)
    basis1 = ring.pole_orders(N1); basis2 = ring.pole_orders(N2)
    pos2 = {m: i for i, m in enumerate(basis2)}
    nb1, nb2 = len(basis1), len(basis2)
    dimX1 = (n+1)*nb1; dimX2 = (n+1)*nb2
    t0 = time.time()
    prods = []
    for v in Vp:
        for m in basis1:
            co = ring.coords(ring.mul(v, ring.monomial(m)), N2)
            prods.append({pos2[mm]: cc for mm, cc in co.items()})
    rkW, Q = reduction_matrix(prods, nb2, p)
    codimW = nb2 - rkW
    if verbose: print(f"   dim W = {rkW}, codim = {codimW}  (t={time.time()-t0:.1f}s)", flush=True)
    dimR1 = len(ring.pole_orders(l1)) + len(ring.pole_orders(l1-2))
    dimR2 = len(ring.pole_orders(l2)) + len(ring.pole_orders(l2-2))
    dimQ1 = dimX1 - dimR1; dimQ2 = dimX2 - dimR2
    assert dimQ1 == (n+1)*d + 2 + r*(l1 - 1)
    assert (r+1)*dimQ1 == dimQ2
    # generators of R_2: list of (alpha, beta, corr?) ; block j entry = alpha*S_j or beta*DS_j + corr*S_j
    Mtop = ring.monomial(l2+1); assert Mtop is not None
    corr = ring.scale(Mtop, (p - (d * ring.half) % p) % p)
    gens = [('E', ring.monomial(m)) for m in ring.pole_orders(l2)] + \
           [('J', ring.monomial(m), (m == l2 - 2)) for m in ring.pole_orders(l2-2)]
    assert len(gens) == dimR2
    nrows = (n+1)*codimW
    big = flint.nmod_mat(nrows, dimR2, p)
    for j in range(n+1):
        Bj = flint.nmod_mat(nb2, dimR2, p)
        for ci, g in enumerate(gens):
            if g[0] == 'E':
                v = ring.mul(g[1], S[j])
            else:
                v = ring.mul(g[1], DS[j])
                if g[2]:
                    v = ring.add(v, ring.mul(corr, S[j]))
            for mm, cc in ring.coords(v, N2).items():
                Bj[pos2[mm], ci] = cc
        QB = Q * Bj
        for t in range(codimW):
            for ci in range(dimR2):
                val = int(QB[t, ci])
                if val:
                    big[j*codimW + t, ci] = val
        if verbose and j % 10 == 0:
            print(f"   block {j}/{n} done (t={time.time()-t0:.1f}s)", flush=True)
    rkq = big.rank()
    h0 = nrows - rkq
    ok = (h0 == 0)
    if verbose:
        print(f"   rank(R_2 mod W) = {rkq} of {nrows}  =>  h^0(F⊗G) = {h0}  ({'SEMISTABLE CERTIFIED' if ok else 'inconclusive'})  (t={time.time()-t0:.1f}s)", flush=True)
    data = {'n': n, 'd': d, 'p': p, 'seed': seed, 'f': fco, 'W': W, 'Wp': Wp, 'a': a, 'b0': b0,
            'l1': l1, 'l2': l2, 'dimW': rkW, 'codimW': codimW, 'rank_R2_mod_W': rkq, 'h0': h0, 'certified': ok}
    return ok, data

if __name__ == '__main__':
    n, d = int(sys.argv[1]), int(sys.argv[2])
    seed = int(sys.argv[3]) if len(sys.argv) > 3 else 0
    p = int(sys.argv[4]) if len(sys.argv) > 4 else 10007
    ok, data = certificate3(n, d, p=p, seed=seed)
    with open(f'certs/cert3_{n}_{d}_seed{seed}.json', 'w') as fh:
        json.dump(data, fh)
    print('RESULT', n, d, ok, 'h0 =', data['h0'])


==> anc/genus_two/large_cohomological/recomputed_10_15_seed0.json <==
{"W": [[7961, 6634, 4969, 7808, 5866, 9558, 3578, 8268, 2281, 4617, 2289, 1553, 4104, 8725], [9861, 2407, 5081, 1618, 1208, 5409, 7735, 9171, 1649, 5796, 7113, 5180, 3350, 9052], [7815, 7253, 8541, 4267, 1020, 8989, 230, 1528, 6534, 18, 8086, 5458, 3996, 5328], [1031, 3130, 9298, 3632, 3909, 2334, 8896, 7339, 1494, 1318, 5243, 8322, 8016, 1786], [4938, 9031, 4769, 2044, 8969, 5451, 8852, 3329, 9882, 8965, 9627, 4712, 7290, 1501], [9769, 6306, 5194, 9431, 3966, 4756, 3012, 3102, 3059, 540, 4260, 7807, 1131, 1471], [2133, 2450, 633, 1314, 8857, 6410, 8594, 4515, 8549, 3858, 3525, 9663, 6871, 9497], [4509, 7382, 8071, 5855, 1349, 5313, 1889, 7969, 9618, 5493, 3119, 3981, 265, 4440], [1919, 3612, 6095, 2793, 5448, 6981, 1018, 1648, 2397, 3584, 741, 9402, 8752, 9865], [1212, 437, 2038, 3088, 9934, 9436, 1961, 6409, 1499, 6064, 1901, 596, 9920, 354], [3188, 3030, 2029, 7851, 3450, 1000, 373, 8916, 6973, 1662, 4258, 1146, 3618, 1179]], "Wp": [[4932, 5739, 7144, 2954, 1000, 8251, 7653, 645, 9772, 1653, 6410, 3266, 4262, 5874, 7704, 9335, 2775, 3332, 951, 2592, 2653, 5608, 8674, 4107, 1920, 9777, 7246, 2864, 216, 7727, 6715, 9324, 8332, 5102, 5851, 6367, 4111, 2513, 9184, 203, 7503, 1295, 5503, 748, 8918, 4601, 2209, 3934, 7894, 5770, 9996, 4716, 5885, 9671, 2168, 5083, 6357, 6789, 1322, 24, 9741, 3150, 5478, 2622, 3922, 3655, 7342, 6203, 9308, 6789, 516, 6590, 9297, 6852, 766, 2714, 7296, 1046, 4247, 2583, 7313, 8643, 7983, 9198, 9895, 1, 637, 8103, 5340, 5112, 7649, 816, 6801, 3080, 8987, 1367, 2138, 241, 6583, 6840, 5180, 55, 3498, 234, 38, 8656, 1602, 3120, 1948, 9967, 3252, 4954, 4587, 2985, 1641, 7792, 6499, 1332, 357, 4500, 7421, 1896, 4202, 2185, 8533, 5686, 1885, 2530, 4561, 304, 693, 666, 3370, 4254, 9148, 5156, 6011, 9297, 688, 9954, 8101, 7514, 7134, 6102, 8813, 2921, 3405, 6153, 9619, 4768, 145, 2268, 2474, 4446, 5462, 5529, 6016, 1535, 5541, 584, 675, 4417, 2684, 2448, 9559, 4743, 5913, 6468, 8986, 2124, 4807, 1882, 7832, 3927, 790, 5044, 2942, 8569, 1161, 4958, 6605, 5382, 4902, 6794, 1780, 1628, 9188, 7883, 7766, 5522, 5630, 2036, 7849, 1900, 8154, 6988, 619, 4946, 5489, 2550, 2728, 9248], [6153, 1424, 1078, 1387, 3244, 3621, 1001, 6304, 128, 1606, 6452, 9117, 8503, 4748, 7348, 8005, 9582, 3559, 6931, 1370, 6034, 3606, 4274, 9588, 2729, 7065, 3144, 5873, 1884, 1046, 452, 8614, 7399, 3304, 1948, 8144, 6520, 4202, 3395, 689, 3537, 2397, 1714, 3243, 7510, 6193, 5925, 8952, 2479, 1716, 9768, 7993, 2431, 9239, 6650, 6934, 8539, 8116, 5283, 8166, 8169, 3309, 8893, 9990, 3584, 159, 5574, 5214, 5272, 581, 8603, 2430, 4208, 9872, 2554, 6209, 9551, 4823, 7707, 1087, 1386, 8462, 645, 1087, 3687, 2138, 665, 4922, 250, 7349, 5416, 2632, 2438, 7548, 6083, 8273, 6262, 8680, 8231, 550, 9402, 1485, 8486, 9832, 1251, 6985, 3376, 4745, 8772, 9807, 6845, 7900, 6366, 9952, 9607, 3826, 335, 3, 2981, 4955, 8304, 9343, 4169, 5450, 1075, 8085, 4292, 4961, 6685, 6294, 6286, 1020, 2683, 2086, 3914, 4703, 5472, 909, 588, 7886, 6846, 2308, 8058, 9862, 1337, 2480, 5779, 6736, 576, 7639, 6335, 7518, 770, 1662, 7715, 2480, 331, 531, 9802, 2174, 5306, 1725, 8997, 5679, 3194, 6281, 8033, 1818, 985, 9996, 7654, 5535, 2036, 4855, 2082, 6351, 4813, 1991, 8503, 3098, 625, 6422, 7283, 6087, 3120, 7462, 5841, 1234, 731, 655, 7965, 4184, 436, 8520, 9326, 9368, 3538, 3762, 1531, 8231, 8580, 6883], [8308, 5002, 1858, 2386, 6979, 9273, 6914, 1376, 1716, 6809, 1030, 1625, 6802, 2558, 503, 7319, 7062, 6832, 493, 8136, 5316, 4138, 1286, 5775, 1152, 1988, 5886, 481, 5659, 5699, 2914, 163, 3776, 5993, 1155, 9774, 2347, 3407, 52, 3355, 2018, 117, 4804, 6047, 403, 9909, 3815, 2324, 3063, 7439, 1841, 7810, 5643, 4230, 2132, 457, 3409, 5934, 5488, 7755, 4794, 4855, 9063, 5357, 3015, 9716, 1323, 1680, 8736, 9516, 5042, 2562, 6170, 2407, 2051, 3650, 5175, 8328, 3978, 3877, 3013, 4768, 6102, 6877, 757, 2166, 9850, 336, 6452, 1276, 1199, 2163, 6885, 4905, 9023, 6828, 2331, 9684, 6917, 4882, 5809, 1385, 4064, 7287, 6049, 8670, 947, 6167, 6694, 138, 6835, 5253, 7230, 3342, 6088, 4805, 7715, 1491, 3038, 1779, 4537, 1837, 9145, 9921, 2521, 7309, 6533, 3037, 6909, 7073, 2862, 4062, 7429, 5576, 8574, 2335, 5822, 7576, 1417, 7918, 3336, 4828, 30, 7357, 7569, 127, 3583, 4891, 1875, 4934, 8932, 9980, 2559, 6950, 7723, 1516, 8153, 3807, 8908, 6640, 4588, 354, 1979, 4424, 664, 4, 4203, 6527, 8619, 9529, 6491, 7284, 1671, 4138, 5797, 4643, 3211, 9755, 1396, 580, 1154, 4300, 5007, 8743, 5568, 1936, 8686, 4080, 2679, 1115, 6796, 4746, 4632, 8516, 2202, 9404, 8569, 3445, 8706, 1725, 6730, 8905], [6609, 4564, 4788, 7247, 6091, 9309, 2257, 2573, 2020, 1974, 6249, 6573, 9683, 7666, 2286, 9168, 4898, 5800, 7744, 6801, 3571, 7810, 8009, 8217, 5214, 8072, 986, 7274, 4918, 2339, 8118, 858, 3534, 418, 5822, 7725, 6405, 165, 8631, 1088, 1333, 6473, 105, 5919, 674, 1903, 61, 4429, 4792, 3714, 2304, 9385, 4717, 3132, 1727, 7110, 7551, 5409, 6293, 2756, 5418, 6909, 7131, 2425, 7328, 2416, 8587, 5178, 2117, 3422, 3060, 7276, 5720, 6371, 7000, 8060, 6382, 3607, 3214, 7197, 3346, 9609, 815, 6362, 545, 3834, 1387, 3059, 5957, 933, 2840, 3818, 4874, 1419, 8390, 4660, 5784, 6740, 7508, 883, 8456, 8965, 7055, 9518, 7448, 8031, 4173, 7793, 3529, 5524, 4356, 691, 717, 861, 2668, 5731, 63, 4748, 116, 2300, 1043, 7008, 3639, 9971, 6496, 9138, 3620, 7433, 3159, 5562, 9966, 1676, 9934, 1402, 5226, 5290, 8780, 7466, 5327, 4186, 472, 8552, 726, 3115, 6040, 1312, 3433, 8593, 5664, 3076, 3303, 4116, 4936, 5115, 8468, 6302, 4172, 7898, 5635, 3931, 729, 5010, 9043, 1185, 150, 7551, 8115, 7179, 777, 6752, 8086, 7545, 7210, 1935, 1402, 1334, 3950, 1617, 2519, 6783, 3497, 7219, 1263, 6994, 9158, 6463, 644, 2955, 4091, 8028, 3605, 2098, 4571, 5768, 5236, 7124, 1757, 9126, 4677, 9995, 8864, 3296], [4860, 7238, 8421, 9906, 7570, 8784, 4276, 4465, 3797, 271, 1945, 1620, 2827, 6793, 4075, 3572, 4662, 105, 8774, 8442, 7016, 815, 1995, 6302, 4464, 1937, 9251, 5880, 3761, 8956, 4623, 3630, 3934, 1061, 8489, 5038, 5362, 3827, 6114, 7868, 4699, 9536, 2807, 2249, 253, 9062, 8271, 5372, 6012, 9591, 414, 2127, 6481, 2543, 2896, 8363, 1252, 2221, 3383, 8138, 9330, 3497, 3855, 2164, 3828, 6301, 5791, 9969, 9683, 2171, 8166, 1769, 426, 8625, 9766, 5875, 8015, 7464, 5057, 207, 3605, 9101, 2671, 8105, 7879, 8946, 5143, 1290, 4246, 2251, 9900, 6583, 3130, 5184, 4779, 6292, 969, 3418, 627, 5163, 4089, 5622, 7228, 3701, 4261, 5638, 2659, 4995, 278, 5838, 9397, 8839, 953, 2477, 5790, 360, 8046, 1004, 402, 3956, 736, 203, 3699, 5352, 1090, 1022, 5651, 6924, 2225, 3547, 7355, 7130, 2327, 5866, 5111, 2898, 5387, 6695, 6269, 157, 6705, 4321, 8744, 8705, 7580, 687, 9252, 2008, 6699, 6394, 2806, 50, 8201, 2264, 8420, 2427, 1304, 5407, 3889, 2888, 4043, 360, 2766, 9198, 2757, 1285, 6998, 9795, 1698, 7495, 2458, 9862, 656, 4136, 5574, 6168, 446, 595, 8132, 1468, 5871, 4796, 2470, 7505, 3869, 8313, 5829, 2658, 6630, 5531, 4421, 8066, 6432, 242, 5091, 8689, 4722, 9018, 7682, 572, 8712, 9347], [9045, 4299, 627, 7469, 6472, 1966, 6615, 5678, 8126, 838, 338, 4473, 561, 4160, 9535, 4747, 3393, 8671, 8458, 5575, 6325, 4106, 3423, 1900, 9273, 5397, 3975, 9603, 8729, 5789, 2663, 2507, 5417, 148, 9583, 839, 9254, 2558, 5645, 5950, 4770, 4807, 5292, 8107, 6613, 9841, 7061, 2785, 16, 2306, 9315, 714, 7239, 2061, 5592, 152, 7871, 4220, 3074, 1150, 8992, 6944, 4566, 2848, 8675, 2782, 1036, 2578, 9497, 1803, 8256, 8903, 9913, 6302, 7121, 4354, 5101, 4668, 223, 7023, 4594, 4230, 8812, 8638, 9085, 5208, 5607, 3112, 7072, 2321, 97, 8377, 2544, 9228, 6293, 5913, 7604, 595, 9201, 6744, 3740, 257, 5934, 8668, 2597, 3186, 5807, 8142, 313, 4082, 9364, 3966, 4496, 3033, 6880, 1276, 9390, 7342, 3878, 7367, 8337, 1645, 3084, 2694, 7217, 1068, 6991, 6467, 4454, 4140, 7163, 5835, 9989, 5370, 1484, 5030, 493, 8069, 179, 4105, 3322, 6519, 6334, 7137, 6377, 629, 9546, 7623, 5809, 9319, 2077, 9247, 4560, 5375, 398, 6522, 7761, 8547, 2217, 681, 1335, 9272, 5692, 5914, 73, 1136, 3125, 1815, 8857, 7718, 706, 5153, 415, 5157, 6433, 2052, 4506, 6658, 2328, 9759, 2416, 6622, 5015, 8380, 980, 2669, 2054, 2194, 7878, 765, 8513, 712, 9092, 6344, 2952, 5647, 9599, 1356, 1322, 9171, 2857, 4351], [3303, 4275, 5372, 4159, 4247, 8477, 7478, 2542, 7353, 9055, 2503, 632, 9592, 2899, 8392, 553, 5178, 1173, 3160, 7480, 3911, 7514, 8556, 2611, 5466, 2209, 7806, 9108, 936, 8903, 1350, 8481, 5625, 40, 1310, 1703, 7007, 9953, 5772, 9343, 7398, 5501, 6194, 8395, 5931, 1947, 2230, 5191, 372, 2991, 2049, 314, 5535, 9952, 3167, 723, 6780, 1016, 5099, 6381, 855, 9837, 2755, 5863, 1268, 6688, 884, 7220, 5815, 9898, 4191, 5074, 9219, 7432, 6753, 2960, 502, 7433, 4327, 3121, 6351, 1050, 5859, 1577, 2021, 429, 5747, 349, 2901, 6615, 223, 5288, 7478, 9077, 8126, 7807, 1318, 847, 8775, 6585, 4296, 455, 8451, 1568, 1312, 5465, 5874, 1613, 7723, 541, 2527, 8463, 4703, 602, 11, 6171, 5532, 2570, 8983, 2406, 2630, 2860, 2604, 3974, 5378, 390, 7912, 6522, 723, 3709, 3936, 4613, 5383, 2785, 3902, 5768, 3703, 2680, 6893, 7584, 5952, 9263, 2260, 6332, 9255, 220, 2656, 9562, 92, 6388, 2817, 2439, 319, 412, 5297, 8357, 60, 625, 773, 1833, 9388, 2419, 2509, 6223, 433, 6860, 7147, 9306, 5454, 4062, 2258, 5964, 8359, 3549, 8738, 6559, 1196, 2126, 6680, 9275, 5744, 1581, 7070, 7144, 4024, 7719, 6254, 3686, 6469, 3933, 7883, 6505, 9525, 1130, 4134, 4519, 8627, 6091, 8885, 355, 9896, 7775], [3883, 4526, 660, 5268, 6402, 1747, 8756, 798, 2362, 6429, 439, 6898, 6440, 7093, 1717, 7547, 9898, 7569, 2644, 2778, 5578, 7771, 6735, 2605, 9669, 4648, 8250, 1843, 6033, 5659, 2337, 5859, 7744, 8498, 883, 3206, 4221, 2898, 9563, 5319, 4850, 6227, 679, 4769, 9034, 7064, 571, 6726, 4408, 6146, 3410, 5683, 2198, 2165, 1807, 5848, 2715, 511, 7054, 9448, 6527, 7594, 1247, 1275, 6970, 8927, 9075, 2265, 2772, 2506, 3399, 2694, 3739, 486, 8606, 2220, 8078, 5848, 4719, 5491, 1941, 6698, 4288, 2593, 5611, 8217, 5436, 8734, 2368, 6162, 9100, 5001, 3842, 6202, 5677, 6394, 7721, 8381, 5016, 6719, 6656, 1600, 2523, 2419, 80, 9559, 9756, 8472, 1750, 3357, 9761, 9881, 8412, 1821, 4369, 2762, 6158, 1398, 590, 171, 1890, 5933, 7875, 5215, 1771, 7415, 6047, 9572, 4159, 7971, 3747, 2605, 9201, 9037, 1276, 8322, 2752, 422, 2733, 8472, 6699, 9965, 3409, 7179, 6635, 4327, 346, 9624, 2199, 6360, 2807, 7224, 9256, 879, 6144, 1422, 9637, 6638, 5480, 3819, 8303, 7463, 640, 7863, 1667, 4402, 8314, 8032, 9024, 6456, 7744, 4346, 2965, 3764, 8863, 5969, 2613, 4955, 9975, 2353, 7486, 1127, 1122, 7833, 6442, 9275, 6717, 9111, 1511, 4350, 7901, 3762, 1816, 4861, 2311, 5889, 1542, 2271, 929, 2241, 9609, 9154], [3252, 115, 541, 6624, 9146, 9858, 8033, 1753, 7749, 9167, 5689, 5620, 1597, 84, 3959, 3713, 8154, 5103, 4496, 3680, 146, 8120, 5814, 8339, 5584, 1501, 1269, 4993, 9398, 6918, 3706, 6021, 6244, 2383, 3795, 4716, 3265, 7882, 5884, 4635, 6297, 2119, 1957, 6573, 5817, 8196, 7716, 3746, 6126, 5877, 7076, 4545, 5885, 6567, 4638, 1725, 7859, 4773, 1976, 7307, 2527, 5636, 3990, 3062, 5539, 8180, 3746, 1801, 6289, 6368, 7615, 8413, 7565, 9271, 3615, 6541, 8228, 5098, 7973, 3811, 5153, 8485, 26, 1505, 7729, 5196, 6459, 3725, 7067, 796, 9427, 662, 6660, 1531, 4316, 3281, 5354, 2925, 1853, 2962, 5966, 463, 3829, 715, 132, 6269, 8758, 73, 2124, 1908, 9906, 9926, 3266, 1336, 7636, 3239, 24, 8523, 6802, 1094, 8797, 2902, 3838, 3718, 6806, 6257, 7777, 6, 7140, 3442, 6246, 674, 4412, 467, 9548, 5686, 6020, 5526, 7436, 2201, 9763, 8471, 1508, 4124, 1691, 1695, 4470, 395, 2324, 2226, 6208, 3392, 9390, 5235, 3303, 6900, 8323, 8198, 1971, 9168, 1729, 7776, 2040, 8339, 7334, 7697, 2927, 7453, 8974, 5567, 2111, 6819, 4168, 6180, 1286, 9256, 8281, 5498, 3826, 7435, 4070, 5751, 7873, 6722, 391, 7323, 98, 9051, 6633, 7308, 3669, 7036, 3949, 4148, 7818, 7783, 2310, 3739, 7223, 4645, 5897, 7965], [9821, 2438, 8558, 1434, 3073, 4913, 8483, 2011, 966, 2541, 5616, 601, 5479, 2627, 7677, 6394, 3074, 6741, 8128, 3146, 2744, 6404, 772, 5553, 8534, 3074, 5374, 3001, 8506, 8892, 9740, 9546, 7111, 2492, 8084, 9350, 3495, 9798, 7231, 539, 3980, 7991, 9895, 5204, 9106, 3217, 8, 713, 1020, 2198, 3978, 7261, 9993, 3669, 1786, 8449, 6971, 4692, 5540, 8084, 3148, 2674, 6105, 9131, 5841, 7178, 6403, 7190, 5202, 7677, 1103, 2401, 3600, 1856, 2552, 6456, 7600, 8857, 3440, 6027, 763, 348, 6654, 3396, 1434, 6755, 9592, 9332, 6740, 8861, 3448, 67, 2234, 8697, 8023, 5056, 6228, 8911, 8801, 1082, 1282, 9909, 8073, 250, 3341, 6870, 5898, 5113, 1371, 380, 3917, 456, 9632, 8399, 6021, 2512, 7630, 4233, 1805, 9724, 7326, 4562, 3596, 6270, 6292, 8303, 5566, 3740, 9670, 4323, 1457, 721, 2536, 5169, 9571, 9233, 7946, 1037, 8639, 7855, 7122, 5233, 6316, 397, 1910, 7114, 9947, 2188, 2322, 509, 1948, 7041, 4061, 520, 4456, 4328, 6296, 1891, 5633, 4778, 6123, 3105, 8875, 8878, 976, 5550, 8444, 9047, 228, 2644, 8117, 359, 4224, 5432, 2255, 5636, 1627, 9195, 6842, 1108, 4120, 9347, 1707, 8531, 1230, 9604, 2101, 7950, 567, 8523, 3660, 5690, 1586, 9138, 3554, 2903, 3770, 6537, 3299, 9974, 7192, 5708]], "a": 22, "b0": 203, "certified": true, "codimW": 32, "d": 15, "dimW": 190, "f": [6311, 6890, 663, 4242, 8376, 1], "h0": 0, "l1": 5, "l2": 208, "n": 10, "p": 10007, "rank_R2_mod_W": 352, "seed": 0}


==> anc/genus_two/large_cohomological/recomputed_10_16_seed0.json <==
{
  "n": 10,
  "d": 16,
  "p": 10007,
  "seed": 0,
  "f": [
    6311,
    6890,
    663,
    4242,
    8376,
    1
  ],
  "W": [
    [
      7961,
      6634,
      4969,
      7808,
      5866,
      9558,
      3578,
      8268,
      2281,
      4617,
      2289,
      1553,
      4104,
      8725,
      9861
    ],
    [
      2407,
      5081,
      1618,
      1208,
      5409,
      7735,
      9171,
      1649,
      5796,
      7113,
      5180,
      3350,
      9052,
      7815,
      7253
    ],
    [
      8541,
      4267,
      1020,
      8989,
      230,
      1528,
      6534,
      18,
      8086,
      5458,
      3996,
      5328,
      1031,
      3130,
      9298
    ],
    [
      3632,
      3909,
      2334,
      8896,
      7339,
      1494,
      1318,
      5243,
      8322,
      8016,
      1786,
      4938,
      9031,
      4769,
      2044
    ],
    [
      8969,
      5451,
      8852,
      3329,
      9882,
      8965,
      9627,
      4712,
      7290,
      1501,
      9769,
      6306,
      5194,
      9431,
      3966
    ],
    [
      4756,
      3012,
      3102,
      3059,
      540,
      4260,
      7807,
      1131,
      1471,
      2133,
      2450,
      633,
      1314,
      8857,
      6410
    ],
    [
      8594,
      4515,
      8549,
      3858,
      3525,
      9663,
      6871,
      9497,
      4509,
      7382,
      8071,
      5855,
      1349,
      5313,
      1889
    ],
    [
      7969,
      9618,
      5493,
      3119,
      3981,
      265,
      4440,
      1919,
      3612,
      6095,
      2793,
      5448,
      6981,
      1018,
      1648
    ],
    [
      2397,
      3584,
      741,
      9402,
      8752,
      9865,
      1212,
      437,
      2038,
      3088,
      9934,
      9436,
      1961,
      6409,
      1499
    ],
    [
      6064,
      1901,
      596,
      9920,
      354,
      3188,
      3030,
      2029,
      7851,
      3450,
      1000,
      373,
      8916,
      6973,
      1662
    ],
    [
      4258,
      1146,
      3618,
      1179,
      4932,
      5739,
      7144,
      2954,
      1000,
      8251,
      7653,
      645,
      9772,
      1653,
      6410
    ]
  ],
  "Wp": [
    [
      3266,
      4262,
      5874,
      7704,
      9335,
      2775,
      3332,
      951,
      2592,
      2653,
      5608,
      8674,
      4107,
      1920,
      9777,
      7246,
      2864,
      216,
      7727,
      6715,
      9324,
      8332,
      5102,
      5851,
      6367,
      4111,
      2513,
      9184,
      203,
      7503,
      1295,
      5503,
      748,
      8918,
      4601,
      2209,
      3934,
      7894,
      5770,
      9996,
      4716,
      5885,
      9671,
      2168,
      5083,
      6357,
      6789,
      1322,
      24,
      9741,
      3150,
      5478,
      2622,
      3922,
      3655,
      7342,
      6203,
      9308,
      6789,
      516,
      6590,
      9297,
      6852,
      766,
      2714,
      7296,
      1046,
      4247,
      2583,
      7313,
      8643,
      7983,
      9198,
      9895,
      1,
      637,
      8103,
      5340,
      5112,
      7649,
      816,
      6801,
      3080,
      8987,
      1367,
      2138,
      241,
      6583,
      6840,
      5180,
      55,
      3498,
      234,
      38,
      8656,
      1602,
      3120,
      1948,
      9967,
      3252,
      4954,
      4587,
      2985,
      1641,
      7792,
      6499,
      1332,
      357,
      4500,
      7421,
      1896,
      4202,
      2185,
      8533,
      5686,
      1885,
      2530,
      4561,
      304,
      693,
      666,
      3370,
      4254,
      9148,
      5156,
      6011,
      9297,
      688,
      9954,
      8101,
      7514,
      7134,
      6102,
      8813,
      2921,
      3405,
      6153,
      9619,
      4768,
      145,
      2268,
      2474,
      4446,
      5462,
      5529,
      6016,
      1535,
      5541,
      584,
      675,
      4417,
      2684,
      2448,
      9559,
      4743,
      5913,
      6468,
      8986,
      2124,
      4807,
      1882,
      7832,
      3927,
      790,
      5044,
      2942,
      8569,
      1161,
      4958,
      6605,
      5382,
      4902,
      6794,
      1780,
      1628,
      9188,
      7883,
      7766,
      5522,
      5630,
      2036,
      7849,
      1900,
      8154,
      6988,
      619,
      4946,
      5489,
      2550,
      2728,
      9248,
      6153,
      1424,
      1078,
      1387,
      3244,
      3621,
      1001,
      6304,
      128,
      1606,
      6452,
      9117,
      8503,
      4748,
      7348,
      8005,
      9582,
      3559,
      6931,
      1370,
      6034,
      3606
    ],
    [
      4274,
      9588,
      2729,
      7065,
      3144,
      5873,
      1884,
      1046,
      452,
      8614,
      7399,
      3304,
      1948,
      8144,
      6520,
      4202,
      3395,
      689,
      3537,
      2397,
      1714,
      3243,
      7510,
      6193,
      5925,
      8952,
      2479,
      1716,
      9768,
      7993,
      2431,
      9239,
      6650,
      6934,
      8539,
      8116,
      5283,
      8166,
      8169,
      3309,
      8893,
      9990,
      3584,
      159,
      5574,
      5214,
      5272,
      581,
      8603,
      2430,
      4208,
      9872,
      2554,
      6209,
      9551,
      4823,
      7707,
      1087,
      1386,
      8462,
      645,
      1087,
      3687,
      2138,
      665,
      4922,
      250,
      7349,
      5416,
      2632,
      2438,
      7548,
      6083,
      8273,
      6262,
      8680,
      8231,
      550,
      9402,
      1485,
      8486,
      9832,
      1251,
      6985,
      3376,
      4745,
      8772,
      9807,
      6845,
      7900,
      6366,
      9952,
      9607,
      3826,
      335,
      3,
      2981,
      4955,
      8304,
      9343,
      4169,
      5450,
      1075,
      8085,
      4292,
      4961,
      6685,
      6294,
      6286,
      1020,
      2683,
      2086,
      3914,
      4703,
      5472,
      909,
      588,
      7886,
      6846,
      2308,
      8058,
      9862,
      1337,
      2480,
      5779,
      6736,
      576,
      7639,
      6335,
      7518,
      770,
      1662,
      7715,
      2480,
      331,
      531,
      9802,
      2174,
      5306,
      1725,
      8997,
      5679,
      3194,
      6281,
      8033,
      1818,
      985,
      9996,
      7654,
      5535,
      2036,
      4855,
      2082,
      6351,
      4813,
      1991,
      8503,
      3098,
      625,
      6422,
      7283,
      6087,
      3120,
      7462,
      5841,
      1234,
      731,
      655,
      7965,
      4184,
      436,
      8520,
      9326,
      9368,
      3538,
      3762,
      1531,
      8231,
      8580,
      6883,
      8308,
      5002,
      1858,
      2386,
      6979,
      9273,
      6914,
      1376,
      1716,
      6809,
      1030,
      1625,
      6802,
      2558,
      503,
      7319,
      7062,
      6832,
      493,
      8136,
      5316,
      4138,
      1286,
      5775,
      1152,
      1988,
      5886,
      481,
      5659,
      5699,
      2914,
      163,
      3776
    ],
    [
      5993,
      1155,
      9774,
      2347,
      3407,
      52,
      3355,
      2018,
      117,
      4804,
      6047,
      403,
      9909,
      3815,
      2324,
      3063,
      7439,
      1841,
      7810,
      5643,
      4230,
      2132,
      457,
      3409,
      5934,
      5488,
      7755,
      4794,
      4855,
      9063,
      5357,
      3015,
      9716,
      1323,
      1680,
      8736,
      9516,
      5042,
      2562,
      6170,
      2407,
      2051,
      3650,
      5175,
      8328,
      3978,
      3877,
      3013,
      4768,
      6102,
      6877,
      757,
      2166,
      9850,
      336,
      6452,
      1276,
      1199,
      2163,
      6885,
      4905,
      9023,
      6828,
      2331,
      9684,
      6917,
      4882,
      5809,
      1385,
      4064,
      7287,
      6049,
      8670,
      947,
      6167,
      6694,
      138,
      6835,
      5253,
      7230,
      3342,
      6088,
      4805,
      7715,
      1491,
      3038,
      1779,
      4537,
      1837,
      9145,
      9921,
      2521,
      7309,
      6533,
      3037,
      6909,
      7073,
      2862,
      4062,
      7429,
      5576,
      8574,
      2335,
      5822,
      7576,
      1417,
      7918,
      3336,
      4828,
      30,
      7357,
      7569,
      127,
      3583,
      4891,
      1875,
      4934,
      8932,
      9980,
      2559,
      6950,
      7723,
      1516,
      8153,
      3807,
      8908,
      6640,
      4588,
      354,
      1979,
      4424,
      664,
      4,
      4203,
      6527,
      8619,
      9529,
      6491,
      7284,
      1671,
      4138,
      5797,
      4643,
      3211,
      9755,
      1396,
      580,
      1154,
      4300,
      5007,
      8743,
      5568,
      1936,
      8686,
      4080,
      2679,
      1115,
      6796,
      4746,
      4632,
      8516,
      2202,
      9404,
      8569,
      3445,
      8706,
      1725,
      6730,
      8905,
      6609,
      4564,
      4788,
      7247,
      6091,
      9309,
      2257,
      2573,
      2020,
      1974,
      6249,
      6573,
      9683,
      7666,
      2286,
      9168,
      4898,
      5800,
      7744,
      6801,
      3571,
      7810,
      8009,
      8217,
      5214,
      8072,
      986,
      7274,
      4918,
      2339,
      8118,
      858,
      3534,
      418,
      5822,
      7725,
      6405,
      165,
      8631,
      1088,
      1333,
      6473,
      105,
      5919
    ],
    [
      674,
      1903,
      61,
      4429,
      4792,
      3714,
      2304,
      9385,
      4717,
      3132,
      1727,
      7110,
      7551,
      5409,
      6293,
      2756,
      5418,
      6909,
      7131,
      2425,
      7328,
      2416,
      8587,
      5178,
      2117,
      3422,
      3060,
      7276,
      5720,
      6371,
      7000,
      8060,
      6382,
      3607,
      3214,
      7197,
      3346,
      9609,
      815,
      6362,
      545,
      3834,
      1387,
      3059,
      5957,
      933,
      2840,
      3818,
      4874,
      1419,
      8390,
      4660,
      5784,
      6740,
      7508,
      883,
      8456,
      8965,
      7055,
      9518,
      7448,
      8031,
      4173,
      7793,
      3529,
      5524,
      4356,
      691,
      717,
      861,
      2668,
      5731,
      63,
      4748,
      116,
      2300,
      1043,
      7008,
      3639,
      9971,
      6496,
      9138,
      3620,
      7433,
      3159,
      5562,
      9966,
      1676,
      9934,
      1402,
      5226,
      5290,
      8780,
      7466,
      5327,
      4186,
      472,
      8552,
      726,
      3115,
      6040,
      1312,
      3433,
      8593,
      5664,
      3076,
      3303,
      4116,
      4936,
      5115,
      8468,
      6302,
      4172,
      7898,
      5635,
      3931,
      729,
      5010,
      9043,
      1185,
      150,
      7551,
      8115,
      7179,
      777,
      6752,
      8086,
      7545,
      7210,
      1935,
      1402,
      1334,
      3950,
      1617,
      2519,
      6783,
      3497,
      7219,
      1263,
      6994,
      9158,
      6463,
      644,
      2955,
      4091,
      8028,
      3605,
      2098,
      4571,
      5768,
      5236,
      7124,
      1757,
      9126,
      4677,
      9995,
      8864,
      3296,
      4860,
      7238,
      8421,
      9906,
      7570,
      8784,
      4276,
      4465,
      3797,
      271,
      1945,
      1620,
      2827,
      6793,
      4075,
      3572,
      4662,
      105,
      8774,
      8442,
      7016,
      815,
      1995,
      6302,
      4464,
      1937,
      9251,
      5880,
      3761,
      8956,
      4623,
      3630,
      3934,
      1061,
      8489,
      5038,
      5362,
      3827,
      6114,
      7868,
      4699,
      9536,
      2807,
      2249,
      253,
      9062,
      8271,
      5372,
      6012,
      9591,
      414,
      2127,
      6481,
      2543,
      2896
    ],
    [
      8363,
      1252,
      2221,
      3383,
      8138,
      9330,
      3497,
      3855,
      2164,
      3828,
      6301,
      5791,
      9969,
      9683,
      2171,
      8166,
      1769,
      426,
      8625,
      9766,
      5875,
      8015,
      7464,
      5057,
      207,
      3605,
      9101,
      2671,
      8105,
      7879,
      8946,
      5143,
      1290,
      4246,
      2251,
      9900,
      6583,
      3130,
      5184,
      4779,
      6292,
      969,
      3418,
      627,
      5163,
      4089,
      5622,
      7228,
      3701,
      4261,
      5638,
      2659,
      4995,
      278,
      5838,
      9397,
      8839,
      953,
      2477,
      5790,
      360,
      8046,
      1004,
      402,
      3956,
      736,
      203,
      3699,
      5352,
      1090,
      1022,
      5651,
      6924,
      2225,
      3547,
      7355,
      7130,
      2327,
      5866,
      5111,
      2898,
      5387,
      6695,
      6269,
      157,
      6705,
      4321,
      8744,
      8705,
      7580,
      687,
      9252,
      2008,
      6699,
      6394,
      2806,
      50,
      8201,
      2264,
      8420,
      2427,
      1304,
      5407,
      3889,
      2888,
      4043,
      360,
      2766,
      9198,
      2757,
      1285,
      6998,
      9795,
      1698,
      7495,
      2458,
      9862,
      656,
      4136,
      5574,
      6168,
      446,
      595,
      8132,
      1468,
      5871,
      4796,
      2470,
      7505,
      3869,
      8313,
      5829,
      2658,
      6630,
      5531,
      4421,
      8066,
      6432,
      242,
      5091,
      8689,
      4722,
      9018,
      7682,
      572,
      8712,
      9347,
      9045,
      4299,
      627,
      7469,
      6472,
      1966,
      6615,
      5678,
      8126,
      838,
      338,
      4473,
      561,
      4160,
      9535,
      4747,
      3393,
      8671,
      8458,
      5575,
      6325,
      4106,
      3423,
      1900,
      9273,
      5397,
      3975,
      9603,
      8729,
      5789,
      2663,
      2507,
      5417,
      148,
      9583,
      839,
      9254,
      2558,
      5645,
      5950,
      4770,
      4807,
      5292,
      8107,
      6613,
      9841,
      7061,
      2785,
      16,
      2306,
      9315,
      714,
      7239,
      2061,
      5592,
      152,
      7871,
      4220,
      3074,
      1150,
      8992,
      6944,
      4566,
      2848,
      8675,
      2782
    ],
    [
      1036,
      2578,
      9497,
      1803,
      8256,
      8903,
      9913,
      6302,
      7121,
      4354,
      5101,
      4668,
      223,
      7023,
      4594,
      4230,
      8812,
      8638,
      9085,
      5208,
      5607,
      3112,
      7072,
      2321,
      97,
      8377,
      2544,
      9228,
      6293,
      5913,
      7604,
      595,
      9201,
      6744,
      3740,
      257,
      5934,
      8668,
      2597,
      3186,
      5807,
      8142,
      313,
      4082,
      9364,
      3966,
      4496,
      3033,
      6880,
      1276,
      9390,
      7342,
      3878,
      7367,
      8337,
      1645,
      3084,
      2694,
      7217,
      1068,
      6991,
      6467,
      4454,
      4140,
      7163,
      5835,
      9989,
      5370,
      1484,
      5030,
      493,
      8069,
      179,
      4105,
      3322,
      6519,
      6334,
      7137,
      6377,
      629,
      9546,
      7623,
      5809,
      9319,
      2077,
      9247,
      4560,
      5375,
      398,
      6522,
      7761,
      8547,
      2217,
      681,
      1335,
      9272,
      5692,
      5914,
      73,
      1136,
      3125,
      1815,
      8857,
      7718,
      706,
      5153,
      415,
      5157,
      6433,
      2052,
      4506,
      6658,
      2328,
      9759,
      2416,
      6622,
      5015,
      8380,
      980,
      2669,
      2054,
      2194,
      7878,
      765,
      8513,
      712,
      9092,
      6344,
      2952,
      5647,
      9599,
      1356,
      1322,
      9171,
      2857,
      4351,
      3303,
      4275,
      5372,
      4159,
      4247,
      8477,
      7478,
      2542,
      7353,
      9055,
      2503,
      632,
      9592,
      2899,
      8392,
      553,
      5178,
      1173,
      3160,
      7480,
      3911,
      7514,
      8556,
      2611,
      5466,
      2209,
      7806,
      9108,
      936,
      8903,
      1350,
      8481,
      5625,
      40,
      1310,
      1703,
      7007,
      9953,
      5772,
      9343,
      7398,
      5501,
      6194,
      8395,
      5931,
      1947,
      2230,
      5191,
      372,
      2991,
      2049,
      314,
      5535,
      9952,
      3167,
      723,
      6780,
      1016,
      5099,
      6381,
      855,
      9837,
      2755,
      5863,
      1268,
      6688,
      884,
      7220,
      5815,
      9898,
      4191,
      5074,
      9219,
      7432,
      6753,
      2960,
      502
    ],
    [
      7433,
      4327,
      3121,
      6351,
      1050,
      5859,
      1577,
      2021,
      429,
      5747,
      349,
      2901,
      6615,
      223,
      5288,
      7478,
      9077,
      8126,
      7807,
      1318,
      847,
      8775,
      6585,
      4296,
      455,
      8451,
      1568,
      1312,
      5465,
      5874,
      1613,
      7723,
      541,
      2527,
      8463,
      4703,
      602,
      11,
      6171,
      5532,
      2570,
      8983,
      2406,
      2630,
      2860,
      2604,
      3974,
      5378,
      390,
      7912,
      6522,
      723,
      3709,
      3936,
      4613,
      5383,
      2785,
      3902,
      5768,
      3703,
      2680,
      6893,
      7584,
      5952,
      9263,
      2260,
      6332,
      9255,
      220,
      2656,
      9562,
      92,
      6388,
      2817,
      2439,
      319,
      412,
      5297,
      8357,
      60,
      625,
      773,
      1833,
      9388,
      2419,
      2509,
      6223,
      433,
      6860,
      7147,
      9306,
      5454,
      4062,
      2258,
      5964,
      8359,
      3549,
      8738,
      6559,
      1196,
      2126,
      6680,
      9275,
      5744,
      1581,
      7070,
      7144,
      4024,
      7719,
      6254,
      3686,
      6469,
      3933,
      7883,
      6505,
      9525,
      1130,
      4134,
      4519,
      8627,
      6091,
      8885,
      355,
      9896,
      7775,
      3883,
      4526,
      660,
      5268,
      6402,
      1747,
      8756,
      798,
      2362,
      6429,
      439,
      6898,
      6440,
      7093,
      1717,
      7547,
      9898,
      7569,
      2644,
      2778,
      5578,
      7771,
      6735,
      2605,
      9669,
      4648,
      8250,
      1843,
      6033,
      5659,
      2337,
      5859,
      7744,
      8498,
      883,
      3206,
      4221,
      2898,
      9563,
      5319,
      4850,
      6227,
      679,
      4769,
      9034,
      7064,
      571,
      6726,
      4408,
      6146,
      3410,
      5683,
      2198,
      2165,
      1807,
      5848,
      2715,
      511,
      7054,
      9448,
      6527,
      7594,
      1247,
      1275,
      6970,
      8927,
      9075,
      2265,
      2772,
      2506,
      3399,
      2694,
      3739,
      486,
      8606,
      2220,
      8078,
      5848,
      4719,
      5491,
      1941,
      6698,
      4288,
      2593,
      5611,
      8217,
      5436,
      8734
    ],
    [
      2368,
      6162,
      9100,
      5001,
      3842,
      6202,
      5677,
      6394,
      7721,
      8381,
      5016,
      6719,
      6656,
      1600,
      2523,
      2419,
      80,
      9559,
      9756,
      8472,
      1750,
      3357,
      9761,
      9881,
      8412,
      1821,
      4369,
      2762,
      6158,
      1398,
      590,
      171,
      1890,
      5933,
      7875,
      5215,
      1771,
      7415,
      6047,
      9572,
      4159,
      7971,
      3747,
      2605,
      9201,
      9037,
      1276,
      8322,
      2752,
      422,
      2733,
      8472,
      6699,
      9965,
      3409,
      7179,
      6635,
      4327,
      346,
      9624,
      2199,
      6360,
      2807,
      7224,
      9256,
      879,
      6144,
      1422,
      9637,
      6638,
      5480,
      3819,
      8303,
      7463,
      640,
      7863,
      1667,
      4402,
      8314,
      8032,
      9024,
      6456,
      7744,
      4346,
      2965,
      3764,
      8863,
      5969,
      2613,
      4955,
      9975,
      2353,
      7486,
      1127,
      1122,
      7833,
      6442,
      9275,
      6717,
      9111,
      1511,
      4350,
      7901,
      3762,
      1816,
      4861,
      2311,
      5889,
      1542,
      2271,
      929,
      2241,
      9609,
      9154,
      3252,
      115,
      541,
      6624,
      9146,
      9858,
      8033,
      1753,
      7749,
      9167,
      5689,
      5620,
      1597,
      84,
      3959,
      3713,
      8154,
      5103,
      4496,
      3680,
      146,
      8120,
      5814,
      8339,
      5584,
      1501,
      1269,
      4993,
      9398,
      6918,
      3706,
      6021,
      6244,
      2383,
      3795,
      4716,
      3265,
      7882,
      5884,
      4635,
      6297,
      2119,
      1957,
      6573,
      5817,
      8196,
      7716,
      3746,
      6126,
      5877,
      7076,
      4545,
      5885,
      6567,
      4638,
      1725,
      7859,
      4773,
      1976,
      7307,
      2527,
      5636,
      3990,
      3062,
      5539,
      8180,
      3746,
      1801,
      6289,
      6368,
      7615,
      8413,
      7565,
      9271,
      3615,
      6541,
      8228,
      5098,
      7973,
      3811,
      5153,
      8485,
      26,
      1505,
      7729,
      5196,
      6459,
      3725,
      7067,
      796,
      9427,
      662,
      6660,
      1531,
      4316,
      3281,
      5354,
      2925,
      1853
    ],
    [
      2962,
      5966,
      463,
      3829,
      715,
      132,
      6269,
      8758,
      73,
      2124,
      1908,
      9906,
      9926,
      3266,
      1336,
      7636,
      3239,
      24,
      8523,
      6802,
      1094,
      8797,
      2902,
      3838,
      3718,
      6806,
      6257,
      7777,
      6,
      7140,
      3442,
      6246,
      674,
      4412,
      467,
      9548,
      5686,
      6020,
      5526,
      7436,
      2201,
      9763,
      8471,
      1508,
      4124,
      1691,
      1695,
      4470,
      395,
      2324,
      2226,
      6208,
      3392,
      9390,
      5235,
      3303,
      6900,
      8323,
      8198,
      1971,
      9168,
      1729,
      7776,
      2040,
      8339,
      7334,
      7697,
      2927,
      7453,
      8974,
      5567,
      2111,
      6819,
      4168,
      6180,
      1286,
      9256,
      8281,
      5498,
      3826,
      7435,
      4070,
      5751,
      7873,
      6722,
      391,
      7323,
      98,
      9051,
      6633,
      7308,
      3669,
      7036,
      3949,
      4148,
      7818,
      7783,
      2310,
      3739,
      7223,
      4645,
      5897,
      7965,
      9821,
      2438,
      8558,
      1434,
      3073,
      4913,
      8483,
      2011,
      966,
      2541,
      5616,
      601,
      5479,
      2627,
      7677,
      6394,
      3074,
      6741,
      8128,
      3146,
      2744,
      6404,
      772,
      5553,
      8534,
      3074,
      5374,
      3001,
      8506,
      8892,
      9740,
      9546,
      7111,
      2492,
      8084,
      9350,
      3495,
      9798,
      7231,
      539,
      3980,
      7991,
      9895,
      5204,
      9106,
      3217,
      8,
      713,
      1020,
      2198,
      3978,
      7261,
      9993,
      3669,
      1786,
      8449,
      6971,
      4692,
      5540,
      8084,
      3148,
      2674,
      6105,
      9131,
      5841,
      7178,
      6403,
      7190,
      5202,
      7677,
      1103,
      2401,
      3600,
      1856,
      2552,
      6456,
      7600,
      8857,
      3440,
      6027,
      763,
      348,
      6654,
      3396,
      1434,
      6755,
      9592,
      9332,
      6740,
      8861,
      3448,
      67,
      2234,
      8697,
      8023,
      5056,
      6228,
      8911,
      8801,
      1082,
      1282,
      9909,
      8073,
      250,
      3341,
      6870,
      5898,
      5113,
      1371,
      380
    ],
    [
      3917,
      456,
      9632,
      8399,
      6021,
      2512,
      7630,
      4233,
      1805,
      9724,
      7326,
      4562,
      3596,
      6270,
      6292,
      8303,
      5566,
      3740,
      9670,
      4323,
      1457,
      721,
      2536,
      5169,
      9571,
      9233,
      7946,
      1037,
      8639,
      7855,
      7122,
      5233,
      6316,
      397,
      1910,
      7114,
      9947,
      2188,
      2322,
      509,
      1948,
      7041,
      4061,
      520,
      4456,
      4328,
      6296,
      1891,
      5633,
      4778,
      6123,
      3105,
      8875,
      8878,
      976,
      5550,
      8444,
      9047,
      228,
      2644,
      8117,
      359,
      4224,
      5432,
      2255,
      5636,
      1627,
      9195,
      6842,
      1108,
      4120,
      9347,
      1707,
      8531,
      1230,
      9604,
      2101,
      7950,
      567,
      8523,
      3660,
      5690,
      1586,
      9138,
      3554,
      2903,
      3770,
      6537,
      3299,
      9974,
      7192,
      5708,
      2588,
      4410,
      5710,
      8966,
      3289,
      3540,
      7630,
      5140,
      2104,
      4535,
      9193,
      7,
      1364,
      5375,
      5052,
      5296,
      575,
      1385,
      231,
      4790,
      1878,
      2727,
      4510,
      3299,
      8400,
      9087,
      5674,
      7357,
      1456,
      6793,
      8236,
      8714,
      6703,
      2010,
      1316,
      9725,
      7585,
      5310,
      2853,
      4858,
      3949,
      7159,
      4697,
      513,
      375,
      134,
      4412,
      1248,
      5130,
      5192,
      8975,
      4709,
      793,
      4076,
      8464,
      2294,
      4252,
      9783,
      918,
      6367,
      6858,
      4601,
      9542,
      3693,
      4152,
      5124,
      8729,
      8019,
      7353,
      2013,
      6941,
      6135,
      2777,
      8531,
      840,
      3784,
      7820,
      6286,
      501,
      3907,
      1328,
      5051,
      1612,
      2992,
      2108,
      7170,
      248,
      5933,
      8609,
      6781,
      2040,
      8639,
      4039,
      8189,
      4615,
      4399,
      6622,
      7069,
      7712,
      956,
      2690,
      8589,
      5854,
      3317,
      4083,
      2476,
      3625,
      4928,
      2380,
      3052,
      9038,
      4102,
      8915,
      446,
      2969,
      3811,
      6838,
      2569,
      3987,
      9174,
      2110
    ]
  ],
  "a": 23,
  "b0": 214,
  "l1": 5,
  "l2": 219,
  "dimW": 200,
  "codimW": 34,
  "rank_R2_mod_W": 374,
  "h0": 0,
  "certified": true
}


==> anc/genus_two/large_cohomological/recomputed_10_18_seed0.json <==
{
  "n": 10,
  "d": 18,
  "p": 10007,
  "seed": 0,
  "f": [
    6311,
    6890,
    663,
    4242,
    8376,
    1
  ],
  "W": [
    [
      7961,
      6634,
      4969,
      7808,
      5866,
      9558,
      3578,
      8268,
      2281,
      4617,
      2289,
      1553,
      4104,
      8725,
      9861,
      2407,
      5081
    ],
    [
      1618,
      1208,
      5409,
      7735,
      9171,
      1649,
      5796,
      7113,
      5180,
      3350,
      9052,
      7815,
      7253,
      8541,
      4267,
      1020,
      8989
    ],
    [
      230,
      1528,
      6534,
      18,
      8086,
      5458,
      3996,
      5328,
      1031,
      3130,
      9298,
      3632,
      3909,
      2334,
      8896,
      7339,
      1494
    ],
    [
      1318,
      5243,
      8322,
      8016,
      1786,
      4938,
      9031,
      4769,
      2044,
      8969,
      5451,
      8852,
      3329,
      9882,
      8965,
      9627,
      4712
    ],
    [
      7290,
      1501,
      9769,
      6306,
      5194,
      9431,
      3966,
      4756,
      3012,
      3102,
      3059,
      540,
      4260,
      7807,
      1131,
      1471,
      2133
    ],
    [
      2450,
      633,
      1314,
      8857,
      6410,
      8594,
      4515,
      8549,
      3858,
      3525,
      9663,
      6871,
      9497,
      4509,
      7382,
      8071,
      5855
    ],
    [
      1349,
      5313,
      1889,
      7969,
      9618,
      5493,
      3119,
      3981,
      265,
      4440,
      1919,
      3612,
      6095,
      2793,
      5448,
      6981,
      1018
    ],
    [
      1648,
      2397,
      3584,
      741,
      9402,
      8752,
      9865,
      1212,
      437,
      2038,
      3088,
      9934,
      9436,
      1961,
      6409,
      1499,
      6064
    ],
    [
      1901,
      596,
      9920,
      354,
      3188,
      3030,
      2029,
      7851,
      3450,
      1000,
      373,
      8916,
      6973,
      1662,
      4258,
      1146,
      3618
    ],
    [
      1179,
      4932,
      5739,
      7144,
      2954,
      1000,
      8251,
      7653,
      645,
      9772,
      1653,
      6410,
      3266,
      4262,
      5874,
      7704,
      9335
    ],
    [
      2775,
      3332,
      951,
      2592,
      2653,
      5608,
      8674,
      4107,
      1920,
      9777,
      7246,
      2864,
      216,
      7727,
      6715,
      9324,
      8332
    ]
  ],
  "Wp": [
    [
      5102,
      5851,
      6367,
      4111,
      2513,
      9184,
      203,
      7503,
      1295,
      5503,
      748,
      8918,
      4601,
      2209,
      3934,
      7894,
      5770,
      9996,
      4716,
      5885,
      9671,
      2168,
      5083,
      6357,
      6789,
      1322,
      24,
      9741,
      3150,
      5478,
      2622,
      3922,
      3655,
      7342,
      6203,
      9308,
      6789,
      516,
      6590,
      9297,
      6852,
      766,
      2714,
      7296,
      1046,
      4247,
      2583,
      7313,
      8643,
      7983,
      9198,
      9895,
      1,
      637,
      8103,
      5340,
      5112,
      7649,
      816,
      6801,
      3080,
      8987,
      1367,
      2138,
      241,
      6583,
      6840,
      5180,
      55,
      3498,
      234,
      38,
      8656,
      1602,
      3120,
      1948,
      9967,
      3252,
      4954,
      4587,
      2985,
      1641,
      7792,
      6499,
      1332,
      357,
      4500,
      7421,
      1896,
      4202,
      2185,
      8533,
      5686,
      1885,
      2530,
      4561,
      304,
      693,
      666,
      3370,
      4254,
      9148,
      5156,
      6011,
      9297,
      688,
      9954,
      8101,
      7514,
      7134,
      6102,
      8813,
      2921,
      3405,
      6153,
      9619,
      4768,
      145,
      2268,
      2474,
      4446,
      5462,
      5529,
      6016,
      1535,
      5541,
      584,
      675,
      4417,
      2684,
      2448,
      9559,
      4743,
      5913,
      6468,
      8986,
      2124,
      4807,
      1882,
      7832,
      3927,
      790,
      5044,
      2942,
      8569,
      1161,
      4958,
      6605,
      5382,
      4902,
      6794,
      1780,
      1628,
      9188,
      7883,
      7766,
      5522,
      5630,
      2036,
      7849,
      1900,
      8154,
      6988,
      619,
      4946,
      5489,
      2550,
      2728,
      9248,
      6153,
      1424,
      1078,
      1387,
      3244,
      3621,
      1001,
      6304,
      128,
      1606,
      6452,
      9117,
      8503,
      4748,
      7348,
      8005,
      9582,
      3559,
      6931,
      1370,
      6034,
      3606,
      4274,
      9588,
      2729,
      7065,
      3144,
      5873,
      1884,
      1046,
      452,
      8614,
      7399,
      3304,
      1948,
      8144,
      6520,
      4202,
      3395,
      689,
      3537,
      2397,
      1714,
      3243,
      7510,
      6193,
      5925,
      8952,
      2479,
      1716,
      9768,
      7993,
      2431,
      9239,
      6650,
      6934,
      8539,
      8116,
      5283,
      8166,
      8169,
      3309,
      8893,
      9990,
      3584,
      159
    ],
    [
      5574,
      5214,
      5272,
      581,
      8603,
      2430,
      4208,
      9872,
      2554,
      6209,
      9551,
      4823,
      7707,
      1087,
      1386,
      8462,
      645,
      1087,
      3687,
      2138,
      665,
      4922,
      250,
      7349,
      5416,
      2632,
      2438,
      7548,
      6083,
      8273,
      6262,
      8680,
      8231,
      550,
      9402,
      1485,
      8486,
      9832,
      1251,
      6985,
      3376,
      4745,
      8772,
      9807,
      6845,
      7900,
      6366,
      9952,
      9607,
      3826,
      335,
      3,
      2981,
      4955,
      8304,
      9343,
      4169,
      5450,
      1075,
      8085,
      4292,
      4961,
      6685,
      6294,
      6286,
      1020,
      2683,
      2086,
      3914,
      4703,
      5472,
      909,
      588,
      7886,
      6846,
      2308,
      8058,
      9862,
      1337,
      2480,
      5779,
      6736,
      576,
      7639,
      6335,
      7518,
      770,
      1662,
      7715,
      2480,
      331,
      531,
      9802,
      2174,
      5306,
      1725,
      8997,
      5679,
      3194,
      6281,
      8033,
      1818,
      985,
      9996,
      7654,
      5535,
      2036,
      4855,
      2082,
      6351,
      4813,
      1991,
      8503,
      3098,
      625,
      6422,
      7283,
      6087,
      3120,
      7462,
      5841,
      1234,
      731,
      655,
      7965,
      4184,
      436,
      8520,
      9326,
      9368,
      3538,
      3762,
      1531,
      8231,
      8580,
      6883,
      8308,
      5002,
      1858,
      2386,
      6979,
      9273,
      6914,
      1376,
      1716,
      6809,
      1030,
      1625,
      6802,
      2558,
      503,
      7319,
      7062,
      6832,
      493,
      8136,
      5316,
      4138,
      1286,
      5775,
      1152,
      1988,
      5886,
      481,
      5659,
      5699,
      2914,
      163,
      3776,
      5993,
      1155,
      9774,
      2347,
      3407,
      52,
      3355,
      2018,
      117,
      4804,
      6047,
      403,
      9909,
      3815,
      2324,
      3063,
      7439,
      1841,
      7810,
      5643,
      4230,
      2132,
      457,
      3409,
      5934,
      5488,
      7755,
      4794,
      4855,
      9063,
      5357,
      3015,
      9716,
      1323,
      1680,
      8736,
      9516,
      5042,
      2562,
      6170,
      2407,
      2051,
      3650,
      5175,
      8328,
      3978,
      3877,
      3013,
      4768,
      6102,
      6877,
      757,
      2166,
      9850,
      336,
      6452,
      1276,
      1199,
      2163,
      6885,
      4905,
      9023,
      6828,
      2331,
      9684,
      6917
    ],
    [
      4882,
      5809,
      1385,
      4064,
      7287,
      6049,
      8670,
      947,
      6167,
      6694,
      138,
      6835,
      5253,
      7230,
      3342,
      6088,
      4805,
      7715,
      1491,
      3038,
      1779,
      4537,
      1837,
      9145,
      9921,
      2521,
      7309,
      6533,
      3037,
      6909,
      7073,
      2862,
      4062,
      7429,
      5576,
      8574,
      2335,
      5822,
      7576,
      1417,
      7918,
      3336,
      4828,
      30,
      7357,
      7569,
      127,
      3583,
      4891,
      1875,
      4934,
      8932,
      9980,
      2559,
      6950,
      7723,
      1516,
      8153,
      3807,
      8908,
      6640,
      4588,
      354,
      1979,
      4424,
      664,
      4,
      4203,
      6527,
      8619,
      9529,
      6491,
      7284,
      1671,
      4138,
      5797,
      4643,
      3211,
      9755,
      1396,
      580,
      1154,
      4300,
      5007,
      8743,
      5568,
      1936,
      8686,
      4080,
      2679,
      1115,
      6796,
      4746,
      4632,
      8516,
      2202,
      9404,
      8569,
      3445,
      8706,
      1725,
      6730,
      8905,
      6609,
      4564,
      4788,
      7247,
      6091,
      9309,
      2257,
      2573,
      2020,
      1974,
      6249,
      6573,
      9683,
      7666,
      2286,
      9168,
      4898,
      5800,
      7744,
      6801,
      3571,
      7810,
      8009,
      8217,
      5214,
      8072,
      986,
      7274,
      4918,
      2339,
      8118,
      858,
      3534,
      418,
      5822,
      7725,
      6405,
      165,
      8631,
      1088,
      1333,
      6473,
      105,
      5919,
      674,
      1903,
      61,
      4429,
      4792,
      3714,
      2304,
      9385,
      4717,
      3132,
      1727,
      7110,
      7551,
      5409,
      6293,
      2756,
      5418,
      6909,
      7131,
      2425,
      7328,
      2416,
      8587,
      5178,
      2117,
      3422,
      3060,
      7276,
      5720,
      6371,
      7000,
      8060,
      6382,
      3607,
      3214,
      7197,
      3346,
      9609,
      815,
      6362,
      545,
      3834,
      1387,
      3059,
      5957,
      933,
      2840,
      3818,
      4874,
      1419,
      8390,
      4660,
      5784,
      6740,
      7508,
      883,
      8456,
      8965,
      7055,
      9518,
      7448,
      8031,
      4173,
      7793,
      3529,
      5524,
      4356,
      691,
      717,
      861,
      2668,
      5731,
      63,
      4748,
      116,
      2300,
      1043,
      7008,
      3639,
      9971,
      6496,
      9138,
      3620,
      7433,
      3159,
      5562,
      9966,
      1676
    ],
    [
      9934,
      1402,
      5226,
      5290,
      8780,
      7466,
      5327,
      4186,
      472,
      8552,
      726,
      3115,
      6040,
      1312,
      3433,
      8593,
      5664,
      3076,
      3303,
      4116,
      4936,
      5115,
      8468,
      6302,
      4172,
      7898,
      5635,
      3931,
      729,
      5010,
      9043,
      1185,
      150,
      7551,
      8115,
      7179,
      777,
      6752,
      8086,
      7545,
      7210,
      1935,
      1402,
      1334,
      3950,
      1617,
      2519,
      6783,
      3497,
      7219,
      1263,
      6994,
      9158,
      6463,
      644,
      2955,
      4091,
      8028,
      3605,
      2098,
      4571,
      5768,
      5236,
      7124,
      1757,
      9126,
      4677,
      9995,
      8864,
      3296,
      4860,
      7238,
      8421,
      9906,
      7570,
      8784,
      4276,
      4465,
      3797,
      271,
      1945,
      1620,
      2827,
      6793,
      4075,
      3572,
      4662,
      105,
      8774,
      8442,
      7016,
      815,
      1995,
      6302,
      4464,
      1937,
      9251,
      5880,
      3761,
      8956,
      4623,
      3630,
      3934,
      1061,
      8489,
      5038,
      5362,
      3827,
      6114,
      7868,
      4699,
      9536,
      2807,
      2249,
      253,
      9062,
      8271,
      5372,
      6012,
      9591,
      414,
      2127,
      6481,
      2543,
      2896,
      8363,
      1252,
      2221,
      3383,
      8138,
      9330,
      3497,
      3855,
      2164,
      3828,
      6301,
      5791,
      9969,
      9683,
      2171,
      8166,
      1769,
      426,
      8625,
      9766,
      5875,
      8015,
      7464,
      5057,
      207,
      3605,
      9101,
      2671,
      8105,
      7879,
      8946,
      5143,
      1290,
      4246,
      2251,
      9900,
      6583,
      3130,
      5184,
      4779,
      6292,
      969,
      3418,
      627,
      5163,
      4089,
      5622,
      7228,
      3701,
      4261,
      5638,
      2659,
      4995,
      278,
      5838,
      9397,
      8839,
      953,
      2477,
      5790,
      360,
      8046,
      1004,
      402,
      3956,
      736,
      203,
      3699,
      5352,
      1090,
      1022,
      5651,
      6924,
      2225,
      3547,
      7355,
      7130,
      2327,
      5866,
      5111,
      2898,
      5387,
      6695,
      6269,
      157,
      6705,
      4321,
      8744,
      8705,
      7580,
      687,
      9252,
      2008,
      6699,
      6394,
      2806,
      50,
      8201,
      2264,
      8420,
      2427,
      1304,
      5407,
      3889,
      2888,
      4043,
      360,
      2766,
      9198,
      2757
    ],
    [
      1285,
      6998,
      9795,
      1698,
      7495,
      2458,
      9862,
      656,
      4136,
      5574,
      6168,
      446,
      595,
      8132,
      1468,
      5871,
      4796,
      2470,
      7505,
      3869,
      8313,
      5829,
      2658,
      6630,
      5531,
      4421,
      8066,
      6432,
      242,
      5091,
      8689,
      4722,
      9018,
      7682,
      572,
      8712,
      9347,
      9045,
      4299,
      627,
      7469,
      6472,
      1966,
      6615,
      5678,
      8126,
      838,
      338,
      4473,
      561,
      4160,
      9535,
      4747,
      3393,
      8671,
      8458,
      5575,
      6325,
      4106,
      3423,
      1900,
      9273,
      5397,
      3975,
      9603,
      8729,
      5789,
      2663,
      2507,
      5417,
      148,
      9583,
      839,
      9254,
      2558,
      5645,
      5950,
      4770,
      4807,
      5292,
      8107,
      6613,
      9841,
      7061,
      2785,
      16,
      2306,
      9315,
      714,
      7239,
      2061,
      5592,
      152,
      7871,
      4220,
      3074,
      1150,
      8992,
      6944,
      4566,
      2848,
      8675,
      2782,
      1036,
      2578,
      9497,
      1803,
      8256,
      8903,
      9913,
      6302,
      7121,
      4354,
      5101,
      4668,
      223,
      7023,
      4594,
      4230,
      8812,
      8638,
      9085,
      5208,
      5607,
      3112,
      7072,
      2321,
      97,
      8377,
      2544,
      9228,
      6293,
      5913,
      7604,
      595,
      9201,
      6744,
      3740,
      257,
      5934,
      8668,
      2597,
      3186,
      5807,
      8142,
      313,
      4082,
      9364,
      3966,
      4496,
      3033,
      6880,
      1276,
      9390,
      7342,
      3878,
      7367,
      8337,
      1645,
      3084,
      2694,
      7217,
      1068,
      6991,
      6467,
      4454,
      4140,
      7163,
      5835,
      9989,
      5370,
      1484,
      5030,
      493,
      8069,
      179,
      4105,
      3322,
      6519,
      6334,
      7137,
      6377,
      629,
      9546,
      7623,
      5809,
      9319,
      2077,
      9247,
      4560,
      5375,
      398,
      6522,
      7761,
      8547,
      2217,
      681,
      1335,
      9272,
      5692,
      5914,
      73,
      1136,
      3125,
      1815,
      8857,
      7718,
      706,
      5153,
      415,
      5157,
      6433,
      2052,
      4506,
      6658,
      2328,
      9759,
      2416,
      6622,
      5015,
      8380,
      980,
      2669,
      2054,
      2194,
      7878,
      765,
      8513,
      712,
      9092,
      6344,
      2952,
      5647,
      9599,
      1356
    ],
    [
      1322,
      9171,
      2857,
      4351,
      3303,
      4275,
      5372,
      4159,
      4247,
      8477,
      7478,
      2542,
      7353,
      9055,
      2503,
      632,
      9592,
      2899,
      8392,
      553,
      5178,
      1173,
      3160,
      7480,
      3911,
      7514,
      8556,
      2611,
      5466,
      2209,
      7806,
      9108,
      936,
      8903,
      1350,
      8481,
      5625,
      40,
      1310,
      1703,
      7007,
      9953,
      5772,
      9343,
      7398,
      5501,
      6194,
      8395,
      5931,
      1947,
      2230,
      5191,
      372,
      2991,
      2049,
      314,
      5535,
      9952,
      3167,
      723,
      6780,
      1016,
      5099,
      6381,
      855,
      9837,
      2755,
      5863,
      1268,
      6688,
      884,
      7220,
      5815,
      9898,
      4191,
      5074,
      9219,
      7432,
      6753,
      2960,
      502,
      7433,
      4327,
      3121,
      6351,
      1050,
      5859,
      1577,
      2021,
      429,
      5747,
      349,
      2901,
      6615,
      223,
      5288,
      7478,
      9077,
      8126,
      7807,
      1318,
      847,
      8775,
      6585,
      4296,
      455,
      8451,
      1568,
      1312,
      5465,
      5874,
      1613,
      7723,
      541,
      2527,
      8463,
      4703,
      602,
      11,
      6171,
      5532,
      2570,
      8983,
      2406,
      2630,
      2860,
      2604,
      3974,
      5378,
      390,
      7912,
      6522,
      723,
      3709,
      3936,
      4613,
      5383,
      2785,
      3902,
      5768,
      3703,
      2680,
      6893,
      7584,
      5952,
      9263,
      2260,
      6332,
      9255,
      220,
      2656,
      9562,
      92,
      6388,
      2817,
      2439,
      319,
      412,
      5297,
      8357,
      60,
      625,
      773,
      1833,
      9388,
      2419,
      2509,
      6223,
      433,
      6860,
      7147,
      9306,
      5454,
      4062,
      2258,
      5964,
      8359,
      3549,
      8738,
      6559,
      1196,
      2126,
      6680,
      9275,
      5744,
      1581,
      7070,
      7144,
      4024,
      7719,
      6254,
      3686,
      6469,
      3933,
      7883,
      6505,
      9525,
      1130,
      4134,
      4519,
      8627,
      6091,
      8885,
      355,
      9896,
      7775,
      3883,
      4526,
      660,
      5268,
      6402,
      1747,
      8756,
      798,
      2362,
      6429,
      439,
      6898,
      6440,
      7093,
      1717,
      7547,
      9898,
      7569,
      2644,
      2778,
      5578,
      7771,
      6735,
      2605,
      9669,
      4648,
      8250,
      1843,
      6033
    ],
    [
      5659,
      2337,
      5859,
      7744,
      8498,
      883,
      3206,
      4221,
      2898,
      9563,
      5319,
      4850,
      6227,
      679,
      4769,
      9034,
      7064,
      571,
      6726,
      4408,
      6146,
      3410,
      5683,
      2198,
      2165,
      1807,
      5848,
      2715,
      511,
      7054,
      9448,
      6527,
      7594,
      1247,
      1275,
      6970,
      8927,
      9075,
      2265,
      2772,
      2506,
      3399,
      2694,
      3739,
      486,
      8606,
      2220,
      8078,
      5848,
      4719,
      5491,
      1941,
      6698,
      4288,
      2593,
      5611,
      8217,
      5436,
      8734,
      2368,
      6162,
      9100,
      5001,
      3842,
      6202,
      5677,
      6394,
      7721,
      8381,
      5016,
      6719,
      6656,
      1600,
      2523,
      2419,
      80,
      9559,
      9756,
      8472,
      1750,
      3357,
      9761,
      9881,
      8412,
      1821,
      4369,
      2762,
      6158,
      1398,
      590,
      171,
      1890,
      5933,
      7875,
      5215,
      1771,
      7415,
      6047,
      9572,
      4159,
      7971,
      3747,
      2605,
      9201,
      9037,
      1276,
      8322,
      2752,
      422,
      2733,
      8472,
      6699,
      9965,
      3409,
      7179,
      6635,
      4327,
      346,
      9624,
      2199,
      6360,
      2807,
      7224,
      9256,
      879,
      6144,
      1422,
      9637,
      6638,
      5480,
      3819,
      8303,
      7463,
      640,
      7863,
      1667,
      4402,
      8314,
      8032,
      9024,
      6456,
      7744,
      4346,
      2965,
      3764,
      8863,
      5969,
      2613,
      4955,
      9975,
      2353,
      7486,
      1127,
      1122,
      7833,
      6442,
      9275,
      6717,
      9111,
      1511,
      4350,
      7901,
      3762,
      1816,
      4861,
      2311,
      5889,
      1542,
      2271,
      929,
      2241,
      9609,
      9154,
      3252,
      115,
      541,
      6624,
      9146,
      9858,
      8033,
      1753,
      7749,
      9167,
      5689,
      5620,
      1597,
      84,
      3959,
      3713,
      8154,
      5103,
      4496,
      3680,
      146,
      8120,
      5814,
      8339,
      5584,
      1501,
      1269,
      4993,
      9398,
      6918,
      3706,
      6021,
      6244,
      2383,
      3795,
      4716,
      3265,
      7882,
      5884,
      4635,
      6297,
      2119,
      1957,
      6573,
      5817,
      8196,
      7716,
      3746,
      6126,
      5877,
      7076,
      4545,
      5885,
      6567,
      4638,
      1725,
      7859,
      4773,
      1976,
      7307,
      2527,
      5636
    ],
    [
      3990,
      3062,
      5539,
      8180,
      3746,
      1801,
      6289,
      6368,
      7615,
      8413,
      7565,
      9271,
      3615,
      6541,
      8228,
      5098,
      7973,
      3811,
      5153,
      8485,
      26,
      1505,
      7729,
      5196,
      6459,
      3725,
      7067,
      796,
      9427,
      662,
      6660,
      1531,
      4316,
      3281,
      5354,
      2925,
      1853,
      2962,
      5966,
      463,
      3829,
      715,
      132,
      6269,
      8758,
      73,
      2124,
      1908,
      9906,
      9926,
      3266,
      1336,
      7636,
      3239,
      24,
      8523,
      6802,
      1094,
      8797,
      2902,
      3838,
      3718,
      6806,
      6257,
      7777,
      6,
      7140,
      3442,
      6246,
      674,
      4412,
      467,
      9548,
      5686,
      6020,
      5526,
      7436,
      2201,
      9763,
      8471,
      1508,
      4124,
      1691,
      1695,
      4470,
      395,
      2324,
      2226,
      6208,
      3392,
      9390,
      5235,
      3303,
      6900,
      8323,
      8198,
      1971,
      9168,
      1729,
      7776,
      2040,
      8339,
      7334,
      7697,
      2927,
      7453,
      8974,
      5567,
      2111,
      6819,
      4168,
      6180,
      1286,
      9256,
      8281,
      5498,
      3826,
      7435,
      4070,
      5751,
      7873,
      6722,
      391,
      7323,
      98,
      9051,
      6633,
      7308,
      3669,
      7036,
      3949,
      4148,
      7818,
      7783,
      2310,
      3739,
      7223,
      4645,
      5897,
      7965,
      9821,
      2438,
      8558,
      1434,
      3073,
      4913,
      8483,
      2011,
      966,
      2541,
      5616,
      601,
      5479,
      2627,
      7677,
      6394,
      3074,
      6741,
      8128,
      3146,
      2744,
      6404,
      772,
      5553,
      8534,
      3074,
      5374,
      3001,
      8506,
      8892,
      9740,
      9546,
      7111,
      2492,
      8084,
      9350,
      3495,
      9798,
      7231,
      539,
      3980,
      7991,
      9895,
      5204,
      9106,
      3217,
      8,
      713,
      1020,
      2198,
      3978,
      7261,
      9993,
      3669,
      1786,
      8449,
      6971,
      4692,
      5540,
      8084,
      3148,
      2674,
      6105,
      9131,
      5841,
      7178,
      6403,
      7190,
      5202,
      7677,
      1103,
      2401,
      3600,
      1856,
      2552,
      6456,
      7600,
      8857,
      3440,
      6027,
      763,
      348,
      6654,
      3396,
      1434,
      6755,
      9592,
      9332,
      6740,
      8861,
      3448,
      67,
      2234,
      8697,
      8023
    ],
    [
      5056,
      6228,
      8911,
      8801,
      1082,
      1282,
      9909,
      8073,
      250,
      3341,
      6870,
      5898,
      5113,
      1371,
      380,
      3917,
      456,
      9632,
      8399,
      6021,
      2512,
      7630,
      4233,
      1805,
      9724,
      7326,
      4562,
      3596,
      6270,
      6292,
      8303,
      5566,
      3740,
      9670,
      4323,
      1457,
      721,
      2536,
      5169,
      9571,
      9233,
      7946,
      1037,
      8639,
      7855,
      7122,
      5233,
      6316,
      397,
      1910,
      7114,
      9947,
      2188,
      2322,
      509,
      1948,
      7041,
      4061,
      520,
      4456,
      4328,
      6296,
      1891,
      5633,
      4778,
      6123,
      3105,
      8875,
      8878,
      976,
      5550,
      8444,
      9047,
      228,
      2644,
      8117,
      359,
      4224,
      5432,
      2255,
      5636,
      1627,
      9195,
      6842,
      1108,
      4120,
      9347,
      1707,
      8531,
      1230,
      9604,
      2101,
      7950,
      567,
      8523,
      3660,
      5690,
      1586,
      9138,
      3554,
      2903,
      3770,
      6537,
      3299,
      9974,
      7192,
      5708,
      2588,
      4410,
      5710,
      8966,
      3289,
      3540,
      7630,
      5140,
      2104,
      4535,
      9193,
      7,
      1364,
      5375,
      5052,
      5296,
      575,
      1385,
      231,
      4790,
      1878,
      2727,
      4510,
      3299,
      8400,
      9087,
      5674,
      7357,
      1456,
      6793,
      8236,
      8714,
      6703,
      2010,
      1316,
      9725,
      7585,
      5310,
      2853,
      4858,
      3949,
      7159,
      4697,
      513,
      375,
      134,
      4412,
      1248,
      5130,
      5192,
      8975,
      4709,
      793,
      4076,
      8464,
      2294,
      4252,
      9783,
      918,
      6367,
      6858,
      4601,
      9542,
      3693,
      4152,
      5124,
      8729,
      8019,
      7353,
      2013,
      6941,
      6135,
      2777,
      8531,
      840,
      3784,
      7820,
      6286,
      501,
      3907,
      1328,
      5051,
      1612,
      2992,
      2108,
      7170,
      248,
      5933,
      8609,
      6781,
      2040,
      8639,
      4039,
      8189,
      4615,
      4399,
      6622,
      7069,
      7712,
      956,
      2690,
      8589,
      5854,
      3317,
      4083,
      2476,
      3625,
      4928,
      2380,
      3052,
      9038,
      4102,
      8915,
      446,
      2969,
      3811,
      6838,
      2569,
      3987,
      9174,
      2110,
      9525,
      2752,
      4062,
      8585,
      4905,
      344,
      7551
    ],
    [
      3273,
      1021,
      6750,
      2749,
      6242,
      8282,
      6355,
      3481,
      6304,
      8736,
      8620,
      8080,
      1688,
      2077,
      1408,
      8729,
      190,
      1339,
      172,
      3981,
      6485,
      7379,
      4518,
      6757,
      5657,
      6492,
      4231,
      1255,
      2584,
      9601,
      3975,
      3438,
      742,
      879,
      8376,
      1098,
      7311,
      4079,
      7382,
      2203,
      9827,
      8350,
      4737,
      221,
      9803,
      2420,
      5754,
      5865,
      6013,
      4871,
      8220,
      4153,
      2189,
      368,
      7855,
      3270,
      9970,
      6502,
      5560,
      7758,
      4938,
      7215,
      2282,
      7789,
      4848,
      5437,
      5718,
      9881,
      6237,
      6485,
      9482,
      6574,
      8216,
      4880,
      9252,
      3854,
      3093,
      7066,
      3545,
      4344,
      8427,
      2742,
      8350,
      2298,
      9787,
      8476,
      8711,
      8295,
      7796,
      5598,
      4243,
      7101,
      4942,
      7474,
      8629,
      854,
      3183,
      4210,
      7517,
      1126,
      299,
      3297,
      9784,
      1691,
      4200,
      17,
      3548,
      3031,
      2844,
      5904,
      9984,
      4385,
      147,
      270,
      338,
      9954,
      2743,
      5085,
      3868,
      6439,
      8188,
      5951,
      5811,
      1438,
      9536,
      7076,
      1889,
      405,
      2821,
      233,
      9730,
      8711,
      4465,
      5780,
      3417,
      6290,
      3224,
      5230,
      3022,
      2929,
      8131,
      2476,
      9689,
      8284,
      6679,
      9614,
      3714,
      45,
      887,
      7145,
      9903,
      513,
      2220,
      8232,
      1396,
      6870,
      5084,
      5435,
      3097,
      1007,
      5556,
      2263,
      5179,
      4495,
      7963,
      7884,
      9977,
      5416,
      4416,
      1276,
      7514,
      2614,
      1764,
      8395,
      4242,
      9157,
      6628,
      9961,
      7336,
      6902,
      2605,
      9952,
      6867,
      2070,
      1841,
      9576,
      1825,
      3047,
      7901,
      4820,
      1638,
      6975,
      4296,
      4524,
      1812,
      5827,
      8340,
      8782,
      1224,
      132,
      670,
      9958,
      242,
      2269,
      2013,
      6686,
      6308,
      7886,
      443,
      5132,
      2300,
      1393,
      6423,
      9489,
      3688,
      798,
      3428,
      6757,
      452,
      772,
      9815,
      6543,
      2170,
      9179,
      4869,
      6663,
      6630,
      8951,
      897,
      7302,
      8886,
      2382,
      9184,
      2082,
      3396
    ]
  ],
  "a": 25,
  "b0": 236,
  "l1": 5,
  "l2": 241,
  "dimW": 220,
  "codimW": 38,
  "rank_R2_mod_W": 418,
  "h0": 0,
  "certified": true
}


==> anc/genus_two/large_cohomological/recomputed_11_15_seed0.json <==
{"W": [[7961, 6634, 4969, 7808, 5866, 9558, 3578, 8268, 2281, 4617, 2289, 1553, 4104, 8725], [9861, 2407, 5081, 1618, 1208, 5409, 7735, 9171, 1649, 5796, 7113, 5180, 3350, 9052], [7815, 7253, 8541, 4267, 1020, 8989, 230, 1528, 6534, 18, 8086, 5458, 3996, 5328], [1031, 3130, 9298, 3632, 3909, 2334, 8896, 7339, 1494, 1318, 5243, 8322, 8016, 1786], [4938, 9031, 4769, 2044, 8969, 5451, 8852, 3329, 9882, 8965, 9627, 4712, 7290, 1501], [9769, 6306, 5194, 9431, 3966, 4756, 3012, 3102, 3059, 540, 4260, 7807, 1131, 1471], [2133, 2450, 633, 1314, 8857, 6410, 8594, 4515, 8549, 3858, 3525, 9663, 6871, 9497], [4509, 7382, 8071, 5855, 1349, 5313, 1889, 7969, 9618, 5493, 3119, 3981, 265, 4440], [1919, 3612, 6095, 2793, 5448, 6981, 1018, 1648, 2397, 3584, 741, 9402, 8752, 9865], [1212, 437, 2038, 3088, 9934, 9436, 1961, 6409, 1499, 6064, 1901, 596, 9920, 354], [3188, 3030, 2029, 7851, 3450, 1000, 373, 8916, 6973, 1662, 4258, 1146, 3618, 1179], [4932, 5739, 7144, 2954, 1000, 8251, 7653, 645, 9772, 1653, 6410, 3266, 4262, 5874]], "Wp": [[7704, 9335, 2775, 3332, 951, 2592, 2653, 5608, 8674, 4107, 1920, 9777, 7246, 2864, 216, 7727, 6715, 9324, 8332, 5102, 5851, 6367, 4111, 2513, 9184, 203, 7503, 1295, 5503, 748, 8918, 4601, 2209, 3934, 7894, 5770, 9996, 4716, 5885, 9671, 2168, 5083, 6357, 6789, 1322, 24, 9741, 3150, 5478, 2622, 3922, 3655, 7342, 6203, 9308, 6789, 516, 6590, 9297, 6852, 766, 2714, 7296, 1046, 4247, 2583, 7313, 8643, 7983, 9198, 9895, 1, 637, 8103, 5340, 5112, 7649, 816, 6801, 3080, 8987, 1367, 2138, 241, 6583, 6840, 5180, 55, 3498, 234, 38, 8656, 1602, 3120, 1948, 9967, 3252, 4954, 4587, 2985, 1641, 7792, 6499, 1332, 357, 4500, 7421, 1896, 4202, 2185, 8533, 5686, 1885, 2530, 4561, 304, 693, 666, 3370, 4254, 9148, 5156, 6011, 9297, 688, 9954, 8101, 7514, 7134, 6102, 8813, 2921, 3405, 6153, 9619, 4768, 145, 2268, 2474, 4446, 5462, 5529, 6016, 1535, 5541, 584, 675, 4417, 2684, 2448, 9559, 4743, 5913, 6468, 8986, 2124, 4807, 1882, 7832, 3927, 790, 5044, 2942, 8569, 1161, 4958, 6605, 5382, 4902, 6794, 1780, 1628, 9188, 7883, 7766, 5522, 5630, 2036, 7849, 1900, 8154, 6988, 619, 4946, 5489, 2550, 2728, 9248, 6153, 1424, 1078, 1387, 3244, 3621, 1001, 6304, 128, 1606, 6452, 9117, 8503, 4748, 7348, 8005, 9582, 3559, 6931, 1370, 6034, 3606, 4274, 9588, 2729, 7065, 3144, 5873, 1884, 1046, 452, 8614, 7399], [3304, 1948, 8144, 6520, 4202, 3395, 689, 3537, 2397, 1714, 3243, 7510, 6193, 5925, 8952, 2479, 1716, 9768, 7993, 2431, 9239, 6650, 6934, 8539, 8116, 5283, 8166, 8169, 3309, 8893, 9990, 3584, 159, 5574, 5214, 5272, 581, 8603, 2430, 4208, 9872, 2554, 6209, 9551, 4823, 7707, 1087, 1386, 8462, 645, 1087, 3687, 2138, 665, 4922, 250, 7349, 5416, 2632, 2438, 7548, 6083, 8273, 6262, 8680, 8231, 550, 9402, 1485, 8486, 9832, 1251, 6985, 3376, 4745, 8772, 9807, 6845, 7900, 6366, 9952, 9607, 3826, 335, 3, 2981, 4955, 8304, 9343, 4169, 5450, 1075, 8085, 4292, 4961, 6685, 6294, 6286, 1020, 2683, 2086, 3914, 4703, 5472, 909, 588, 7886, 6846, 2308, 8058, 9862, 1337, 2480, 5779, 6736, 576, 7639, 6335, 7518, 770, 1662, 7715, 2480, 331, 531, 9802, 2174, 5306, 1725, 8997, 5679, 3194, 6281, 8033, 1818, 985, 9996, 7654, 5535, 2036, 4855, 2082, 6351, 4813, 1991, 8503, 3098, 625, 6422, 7283, 6087, 3120, 7462, 5841, 1234, 731, 655, 7965, 4184, 436, 8520, 9326, 9368, 3538, 3762, 1531, 8231, 8580, 6883, 8308, 5002, 1858, 2386, 6979, 9273, 6914, 1376, 1716, 6809, 1030, 1625, 6802, 2558, 503, 7319, 7062, 6832, 493, 8136, 5316, 4138, 1286, 5775, 1152, 1988, 5886, 481, 5659, 5699, 2914, 163, 3776, 5993, 1155, 9774, 2347, 3407, 52, 3355, 2018, 117, 4804, 6047, 403, 9909, 3815, 2324, 3063, 7439, 1841, 7810], [5643, 4230, 2132, 457, 3409, 5934, 5488, 7755, 4794, 4855, 9063, 5357, 3015, 9716, 1323, 1680, 8736, 9516, 5042, 2562, 6170, 2407, 2051, 3650, 5175, 8328, 3978, 3877, 3013, 4768, 6102, 6877, 757, 2166, 9850, 336, 6452, 1276, 1199, 2163, 6885, 4905, 9023, 6828, 2331, 9684, 6917, 4882, 5809, 1385, 4064, 7287, 6049, 8670, 947, 6167, 6694, 138, 6835, 5253, 7230, 3342, 6088, 4805, 7715, 1491, 3038, 1779, 4537, 1837, 9145, 9921, 2521, 7309, 6533, 3037, 6909, 7073, 2862, 4062, 7429, 5576, 8574, 2335, 5822, 7576, 1417, 7918, 3336, 4828, 30, 7357, 7569, 127, 3583, 4891, 1875, 4934, 8932, 9980, 2559, 6950, 7723, 1516, 8153, 3807, 8908, 6640, 4588, 354, 1979, 4424, 664, 4, 4203, 6527, 8619, 9529, 6491, 7284, 1671, 4138, 5797, 4643, 3211, 9755, 1396, 580, 1154, 4300, 5007, 8743, 5568, 1936, 8686, 4080, 2679, 1115, 6796, 4746, 4632, 8516, 2202, 9404, 8569, 3445, 8706, 1725, 6730, 8905, 6609, 4564, 4788, 7247, 6091, 9309, 2257, 2573, 2020, 1974, 6249, 6573, 9683, 7666, 2286, 9168, 4898, 5800, 7744, 6801, 3571, 7810, 8009, 8217, 5214, 8072, 986, 7274, 4918, 2339, 8118, 858, 3534, 418, 5822, 7725, 6405, 165, 8631, 1088, 1333, 6473, 105, 5919, 674, 1903, 61, 4429, 4792, 3714, 2304, 9385, 4717, 3132, 1727, 7110, 7551, 5409, 6293, 2756, 5418, 6909, 7131, 2425, 7328, 2416, 8587, 5178, 2117, 3422, 3060], [7276, 5720, 6371, 7000, 8060, 6382, 3607, 3214, 7197, 3346, 9609, 815, 6362, 545, 3834, 1387, 3059, 5957, 933, 2840, 3818, 4874, 1419, 8390, 4660, 5784, 6740, 7508, 883, 8456, 8965, 7055, 9518, 7448, 8031, 4173, 7793, 3529, 5524, 4356, 691, 717, 861, 2668, 5731, 63, 4748, 116, 2300, 1043, 7008, 3639, 9971, 6496, 9138, 3620, 7433, 3159, 5562, 9966, 1676, 9934, 1402, 5226, 5290, 8780, 7466, 5327, 4186, 472, 8552, 726, 3115, 6040, 1312, 3433, 8593, 5664, 3076, 3303, 4116, 4936, 5115, 8468, 6302, 4172, 7898, 5635, 3931, 729, 5010, 9043, 1185, 150, 7551, 8115, 7179, 777, 6752, 8086, 7545, 7210, 1935, 1402, 1334, 3950, 1617, 2519, 6783, 3497, 7219, 1263, 6994, 9158, 6463, 644, 2955, 4091, 8028, 3605, 2098, 4571, 5768, 5236, 7124, 1757, 9126, 4677, 9995, 8864, 3296, 4860, 7238, 8421, 9906, 7570, 8784, 4276, 4465, 3797, 271, 1945, 1620, 2827, 6793, 4075, 3572, 4662, 105, 8774, 8442, 7016, 815, 1995, 6302, 4464, 1937, 9251, 5880, 3761, 8956, 4623, 3630, 3934, 1061, 8489, 5038, 5362, 3827, 6114, 7868, 4699, 9536, 2807, 2249, 253, 9062, 8271, 5372, 6012, 9591, 414, 2127, 6481, 2543, 2896, 8363, 1252, 2221, 3383, 8138, 9330, 3497, 3855, 2164, 3828, 6301, 5791, 9969, 9683, 2171, 8166, 1769, 426, 8625, 9766, 5875, 8015, 7464, 5057, 207, 3605, 9101, 2671, 8105, 7879, 8946, 5143, 1290, 4246, 2251], [9900, 6583, 3130, 5184, 4779, 6292, 969, 3418, 627, 5163, 4089, 5622, 7228, 3701, 4261, 5638, 2659, 4995, 278, 5838, 9397, 8839, 953, 2477, 5790, 360, 8046, 1004, 402, 3956, 736, 203, 3699, 5352, 1090, 1022, 5651, 6924, 2225, 3547, 7355, 7130, 2327, 5866, 5111, 2898, 5387, 6695, 6269, 157, 6705, 4321, 8744, 8705, 7580, 687, 9252, 2008, 6699, 6394, 2806, 50, 8201, 2264, 8420, 2427, 1304, 5407, 3889, 2888, 4043, 360, 2766, 9198, 2757, 1285, 6998, 9795, 1698, 7495, 2458, 9862, 656, 4136, 5574, 6168, 446, 595, 8132, 1468, 5871, 4796, 2470, 7505, 3869, 8313, 5829, 2658, 6630, 5531, 4421, 8066, 6432, 242, 5091, 8689, 4722, 9018, 7682, 572, 8712, 9347, 9045, 4299, 627, 7469, 6472, 1966, 6615, 5678, 8126, 838, 338, 4473, 561, 4160, 9535, 4747, 3393, 8671, 8458, 5575, 6325, 4106, 3423, 1900, 9273, 5397, 3975, 9603, 8729, 5789, 2663, 2507, 5417, 148, 9583, 839, 9254, 2558, 5645, 5950, 4770, 4807, 5292, 8107, 6613, 9841, 7061, 2785, 16, 2306, 9315, 714, 7239, 2061, 5592, 152, 7871, 4220, 3074, 1150, 8992, 6944, 4566, 2848, 8675, 2782, 1036, 2578, 9497, 1803, 8256, 8903, 9913, 6302, 7121, 4354, 5101, 4668, 223, 7023, 4594, 4230, 8812, 8638, 9085, 5208, 5607, 3112, 7072, 2321, 97, 8377, 2544, 9228, 6293, 5913, 7604, 595, 9201, 6744, 3740, 257, 5934, 8668, 2597, 3186, 5807, 8142, 313], [4082, 9364, 3966, 4496, 3033, 6880, 1276, 9390, 7342, 3878, 7367, 8337, 1645, 3084, 2694, 7217, 1068, 6991, 6467, 4454, 4140, 7163, 5835, 9989, 5370, 1484, 5030, 493, 8069, 179, 4105, 3322, 6519, 6334, 7137, 6377, 629, 9546, 7623, 5809, 9319, 2077, 9247, 4560, 5375, 398, 6522, 7761, 8547, 2217, 681, 1335, 9272, 5692, 5914, 73, 1136, 3125, 1815, 8857, 7718, 706, 5153, 415, 5157, 6433, 2052, 4506, 6658, 2328, 9759, 2416, 6622, 5015, 8380, 980, 2669, 2054, 2194, 7878, 765, 8513, 712, 9092, 6344, 2952, 5647, 9599, 1356, 1322, 9171, 2857, 4351, 3303, 4275, 5372, 4159, 4247, 8477, 7478, 2542, 7353, 9055, 2503, 632, 9592, 2899, 8392, 553, 5178, 1173, 3160, 7480, 3911, 7514, 8556, 2611, 5466, 2209, 7806, 9108, 936, 8903, 1350, 8481, 5625, 40, 1310, 1703, 7007, 9953, 5772, 9343, 7398, 5501, 6194, 8395, 5931, 1947, 2230, 5191, 372, 2991, 2049, 314, 5535, 9952, 3167, 723, 6780, 1016, 5099, 6381, 855, 9837, 2755, 5863, 1268, 6688, 884, 7220, 5815, 9898, 4191, 5074, 9219, 7432, 6753, 2960, 502, 7433, 4327, 3121, 6351, 1050, 5859, 1577, 2021, 429, 5747, 349, 2901, 6615, 223, 5288, 7478, 9077, 8126, 7807, 1318, 847, 8775, 6585, 4296, 455, 8451, 1568, 1312, 5465, 5874, 1613, 7723, 541, 2527, 8463, 4703, 602, 11, 6171, 5532, 2570, 8983, 2406, 2630, 2860, 2604, 3974, 5378, 390, 7912, 6522], [723, 3709, 3936, 4613, 5383, 2785, 3902, 5768, 3703, 2680, 6893, 7584, 5952, 9263, 2260, 6332, 9255, 220, 2656, 9562, 92, 6388, 2817, 2439, 319, 412, 5297, 8357, 60, 625, 773, 1833, 9388, 2419, 2509, 6223, 433, 6860, 7147, 9306, 5454, 4062, 2258, 5964, 8359, 3549, 8738, 6559, 1196, 2126, 6680, 9275, 5744, 1581, 7070, 7144, 4024, 7719, 6254, 3686, 6469, 3933, 7883, 6505, 9525, 1130, 4134, 4519, 8627, 6091, 8885, 355, 9896, 7775, 3883, 4526, 660, 5268, 6402, 1747, 8756, 798, 2362, 6429, 439, 6898, 6440, 7093, 1717, 7547, 9898, 7569, 2644, 2778, 5578, 7771, 6735, 2605, 9669, 4648, 8250, 1843, 6033, 5659, 2337, 5859, 7744, 8498, 883, 3206, 4221, 2898, 9563, 5319, 4850, 6227, 679, 4769, 9034, 7064, 571, 6726, 4408, 6146, 3410, 5683, 2198, 2165, 1807, 5848, 2715, 511, 7054, 9448, 6527, 7594, 1247, 1275, 6970, 8927, 9075, 2265, 2772, 2506, 3399, 2694, 3739, 486, 8606, 2220, 8078, 5848, 4719, 5491, 1941, 6698, 4288, 2593, 5611, 8217, 5436, 8734, 2368, 6162, 9100, 5001, 3842, 6202, 5677, 6394, 7721, 8381, 5016, 6719, 6656, 1600, 2523, 2419, 80, 9559, 9756, 8472, 1750, 3357, 9761, 9881, 8412, 1821, 4369, 2762, 6158, 1398, 590, 171, 1890, 5933, 7875, 5215, 1771, 7415, 6047, 9572, 4159, 7971, 3747, 2605, 9201, 9037, 1276, 8322, 2752, 422, 2733, 8472, 6699, 9965, 3409, 7179, 6635, 4327, 346], [9624, 2199, 6360, 2807, 7224, 9256, 879, 6144, 1422, 9637, 6638, 5480, 3819, 8303, 7463, 640, 7863, 1667, 4402, 8314, 8032, 9024, 6456, 7744, 4346, 2965, 3764, 8863, 5969, 2613, 4955, 9975, 2353, 7486, 1127, 1122, 7833, 6442, 9275, 6717, 9111, 1511, 4350, 7901, 3762, 1816, 4861, 2311, 5889, 1542, 2271, 929, 2241, 9609, 9154, 3252, 115, 541, 6624, 9146, 9858, 8033, 1753, 7749, 9167, 5689, 5620, 1597, 84, 3959, 3713, 8154, 5103, 4496, 3680, 146, 8120, 5814, 8339, 5584, 1501, 1269, 4993, 9398, 6918, 3706, 6021, 6244, 2383, 3795, 4716, 3265, 7882, 5884, 4635, 6297, 2119, 1957, 6573, 5817, 8196, 7716, 3746, 6126, 5877, 7076, 4545, 5885, 6567, 4638, 1725, 7859, 4773, 1976, 7307, 2527, 5636, 3990, 3062, 5539, 8180, 3746, 1801, 6289, 6368, 7615, 8413, 7565, 9271, 3615, 6541, 8228, 5098, 7973, 3811, 5153, 8485, 26, 1505, 7729, 5196, 6459, 3725, 7067, 796, 9427, 662, 6660, 1531, 4316, 3281, 5354, 2925, 1853, 2962, 5966, 463, 3829, 715, 132, 6269, 8758, 73, 2124, 1908, 9906, 9926, 3266, 1336, 7636, 3239, 24, 8523, 6802, 1094, 8797, 2902, 3838, 3718, 6806, 6257, 7777, 6, 7140, 3442, 6246, 674, 4412, 467, 9548, 5686, 6020, 5526, 7436, 2201, 9763, 8471, 1508, 4124, 1691, 1695, 4470, 395, 2324, 2226, 6208, 3392, 9390, 5235, 3303, 6900, 8323, 8198, 1971, 9168, 1729, 7776, 2040, 8339, 7334, 7697], [2927, 7453, 8974, 5567, 2111, 6819, 4168, 6180, 1286, 9256, 8281, 5498, 3826, 7435, 4070, 5751, 7873, 6722, 391, 7323, 98, 9051, 6633, 7308, 3669, 7036, 3949, 4148, 7818, 7783, 2310, 3739, 7223, 4645, 5897, 7965, 9821, 2438, 8558, 1434, 3073, 4913, 8483, 2011, 966, 2541, 5616, 601, 5479, 2627, 7677, 6394, 3074, 6741, 8128, 3146, 2744, 6404, 772, 5553, 8534, 3074, 5374, 3001, 8506, 8892, 9740, 9546, 7111, 2492, 8084, 9350, 3495, 9798, 7231, 539, 3980, 7991, 9895, 5204, 9106, 3217, 8, 713, 1020, 2198, 3978, 7261, 9993, 3669, 1786, 8449, 6971, 4692, 5540, 8084, 3148, 2674, 6105, 9131, 5841, 7178, 6403, 7190, 5202, 7677, 1103, 2401, 3600, 1856, 2552, 6456, 7600, 8857, 3440, 6027, 763, 348, 6654, 3396, 1434, 6755, 9592, 9332, 6740, 8861, 3448, 67, 2234, 8697, 8023, 5056, 6228, 8911, 8801, 1082, 1282, 9909, 8073, 250, 3341, 6870, 5898, 5113, 1371, 380, 3917, 456, 9632, 8399, 6021, 2512, 7630, 4233, 1805, 9724, 7326, 4562, 3596, 6270, 6292, 8303, 5566, 3740, 9670, 4323, 1457, 721, 2536, 5169, 9571, 9233, 7946, 1037, 8639, 7855, 7122, 5233, 6316, 397, 1910, 7114, 9947, 2188, 2322, 509, 1948, 7041, 4061, 520, 4456, 4328, 6296, 1891, 5633, 4778, 6123, 3105, 8875, 8878, 976, 5550, 8444, 9047, 228, 2644, 8117, 359, 4224, 5432, 2255, 5636, 1627, 9195, 6842, 1108, 4120, 9347, 1707, 8531, 1230], [9604, 2101, 7950, 567, 8523, 3660, 5690, 1586, 9138, 3554, 2903, 3770, 6537, 3299, 9974, 7192, 5708, 2588, 4410, 5710, 8966, 3289, 3540, 7630, 5140, 2104, 4535, 9193, 7, 1364, 5375, 5052, 5296, 575, 1385, 231, 4790, 1878, 2727, 4510, 3299, 8400, 9087, 5674, 7357, 1456, 6793, 8236, 8714, 6703, 2010, 1316, 9725, 7585, 5310, 2853, 4858, 3949, 7159, 4697, 513, 375, 134, 4412, 1248, 5130, 5192, 8975, 4709, 793, 4076, 8464, 2294, 4252, 9783, 918, 6367, 6858, 4601, 9542, 3693, 4152, 5124, 8729, 8019, 7353, 2013, 6941, 6135, 2777, 8531, 840, 3784, 7820, 6286, 501, 3907, 1328, 5051, 1612, 2992, 2108, 7170, 248, 5933, 8609, 6781, 2040, 8639, 4039, 8189, 4615, 4399, 6622, 7069, 7712, 956, 2690, 8589, 5854, 3317, 4083, 2476, 3625, 4928, 2380, 3052, 9038, 4102, 8915, 446, 2969, 3811, 6838, 2569, 3987, 9174, 2110, 9525, 2752, 4062, 8585, 4905, 344, 7551, 3273, 1021, 6750, 2749, 6242, 8282, 6355, 3481, 6304, 8736, 8620, 8080, 1688, 2077, 1408, 8729, 190, 1339, 172, 3981, 6485, 7379, 4518, 6757, 5657, 6492, 4231, 1255, 2584, 9601, 3975, 3438, 742, 879, 8376, 1098, 7311, 4079, 7382, 2203, 9827, 8350, 4737, 221, 9803, 2420, 5754, 5865, 6013, 4871, 8220, 4153, 2189, 368, 7855, 3270, 9970, 6502, 5560, 7758, 4938, 7215, 2282, 7789, 4848, 5437, 5718, 9881, 6237, 6485, 9482, 6574, 8216, 4880, 9252, 3854], [3093, 7066, 3545, 4344, 8427, 2742, 8350, 2298, 9787, 8476, 8711, 8295, 7796, 5598, 4243, 7101, 4942, 7474, 8629, 854, 3183, 4210, 7517, 1126, 299, 3297, 9784, 1691, 4200, 17, 3548, 3031, 2844, 5904, 9984, 4385, 147, 270, 338, 9954, 2743, 5085, 3868, 6439, 8188, 5951, 5811, 1438, 9536, 7076, 1889, 405, 2821, 233, 9730, 8711, 4465, 5780, 3417, 6290, 3224, 5230, 3022, 2929, 8131, 2476, 9689, 8284, 6679, 9614, 3714, 45, 887, 7145, 9903, 513, 2220, 8232, 1396, 6870, 5084, 5435, 3097, 1007, 5556, 2263, 5179, 4495, 7963, 7884, 9977, 5416, 4416, 1276, 7514, 2614, 1764, 8395, 4242, 9157, 6628, 9961, 7336, 6902, 2605, 9952, 6867, 2070, 1841, 9576, 1825, 3047, 7901, 4820, 1638, 6975, 4296, 4524, 1812, 5827, 8340, 8782, 1224, 132, 670, 9958, 242, 2269, 2013, 6686, 6308, 7886, 443, 5132, 2300, 1393, 6423, 9489, 3688, 798, 3428, 6757, 452, 772, 9815, 6543, 2170, 9179, 4869, 6663, 6630, 8951, 897, 7302, 8886, 2382, 9184, 2082, 3396, 9642, 2758, 1462, 9446, 7693, 4715, 4388, 4140, 3467, 6605, 147, 844, 8576, 1149, 168, 4663, 2531, 2307, 8311, 2205, 1876, 5443, 105, 5297, 2381, 5411, 9475, 1025, 1411, 6111, 3393, 4159, 7390, 5436, 7949, 7709, 8776, 8625, 1382, 1324, 5169, 7188, 6286, 6607, 8883, 7864, 9032, 6977, 8497, 1212, 3593, 2354, 6547, 8379, 5134, 2427, 1154, 2345, 2554, 564, 6292, 9260]], "a": 22, "b0": 222, "certified": true, "codimW": 32, "d": 15, "dimW": 209, "f": [6311, 6890, 663, 4242, 8376, 1], "h0": 0, "l1": 5, "l2": 227, "n": 11, "p": 10007, "rank_R2_mod_W": 384, "seed": 0}


==> anc/genus_two/large_cohomological/recomputed_11_17_seed0.json <==
{
  "n": 11,
  "d": 17,
  "p": 10007,
  "seed": 0,
  "f": [
    6311,
    6890,
    663,
    4242,
    8376,
    1
  ],
  "W": [
    [
      7961,
      6634,
      4969,
      7808,
      5866,
      9558,
      3578,
      8268,
      2281,
      4617,
      2289,
      1553,
      4104,
      8725,
      9861,
      2407
    ],
    [
      5081,
      1618,
      1208,
      5409,
      7735,
      9171,
      1649,
      5796,
      7113,
      5180,
      3350,
      9052,
      7815,
      7253,
      8541,
      4267
    ],
    [
      1020,
      8989,
      230,
      1528,
      6534,
      18,
      8086,
      5458,
      3996,
      5328,
      1031,
      3130,
      9298,
      3632,
      3909,
      2334
    ],
    [
      8896,
      7339,
      1494,
      1318,
      5243,
      8322,
      8016,
      1786,
      4938,
      9031,
      4769,
      2044,
      8969,
      5451,
      8852,
      3329
    ],
    [
      9882,
      8965,
      9627,
      4712,
      7290,
      1501,
      9769,
      6306,
      5194,
      9431,
      3966,
      4756,
      3012,
      3102,
      3059,
      540
    ],
    [
      4260,
      7807,
      1131,
      1471,
      2133,
      2450,
      633,
      1314,
      8857,
      6410,
      8594,
      4515,
      8549,
      3858,
      3525,
      9663
    ],
    [
      6871,
      9497,
      4509,
      7382,
      8071,
      5855,
      1349,
      5313,
      1889,
      7969,
      9618,
      5493,
      3119,
      3981,
      265,
      4440
    ],
    [
      1919,
      3612,
      6095,
      2793,
      5448,
      6981,
      1018,
      1648,
      2397,
      3584,
      741,
      9402,
      8752,
      9865,
      1212,
      437
    ],
    [
      2038,
      3088,
      9934,
      9436,
      1961,
      6409,
      1499,
      6064,
      1901,
      596,
      9920,
      354,
      3188,
      3030,
      2029,
      7851
    ],
    [
      3450,
      1000,
      373,
      8916,
      6973,
      1662,
      4258,
      1146,
      3618,
      1179,
      4932,
      5739,
      7144,
      2954,
      1000,
      8251
    ],
    [
      7653,
      645,
      9772,
      1653,
      6410,
      3266,
      4262,
      5874,
      7704,
      9335,
      2775,
      3332,
      951,
      2592,
      2653,
      5608
    ],
    [
      8674,
      4107,
      1920,
      9777,
      7246,
      2864,
      216,
      7727,
      6715,
      9324,
      8332,
      5102,
      5851,
      6367,
      4111,
      2513
    ]
  ],
  "Wp": [
    [
      9184,
      203,
      7503,
      1295,
      5503,
      748,
      8918,
      4601,
      2209,
      3934,
      7894,
      5770,
      9996,
      4716,
      5885,
      9671,
      2168,
      5083,
      6357,
      6789,
      1322,
      24,
      9741,
      3150,
      5478,
      2622,
      3922,
      3655,
      7342,
      6203,
      9308,
      6789,
      516,
      6590,
      9297,
      6852,
      766,
      2714,
      7296,
      1046,
      4247,
      2583,
      7313,
      8643,
      7983,
      9198,
      9895,
      1,
      637,
      8103,
      5340,
      5112,
      7649,
      816,
      6801,
      3080,
      8987,
      1367,
      2138,
      241,
      6583,
      6840,
      5180,
      55,
      3498,
      234,
      38,
      8656,
      1602,
      3120,
      1948,
      9967,
      3252,
      4954,
      4587,
      2985,
      1641,
      7792,
      6499,
      1332,
      357,
      4500,
      7421,
      1896,
      4202,
      2185,
      8533,
      5686,
      1885,
      2530,
      4561,
      304,
      693,
      666,
      3370,
      4254,
      9148,
      5156,
      6011,
      9297,
      688,
      9954,
      8101,
      7514,
      7134,
      6102,
      8813,
      2921,
      3405,
      6153,
      9619,
      4768,
      145,
      2268,
      2474,
      4446,
      5462,
      5529,
      6016,
      1535,
      5541,
      584,
      675,
      4417,
      2684,
      2448,
      9559,
      4743,
      5913,
      6468,
      8986,
      2124,
      4807,
      1882,
      7832,
      3927,
      790,
      5044,
      2942,
      8569,
      1161,
      4958,
      6605,
      5382,
      4902,
      6794,
      1780,
      1628,
      9188,
      7883,
      7766,
      5522,
      5630,
      2036,
      7849,
      1900,
      8154,
      6988,
      619,
      4946,
      5489,
      2550,
      2728,
      9248,
      6153,
      1424,
      1078,
      1387,
      3244,
      3621,
      1001,
      6304,
      128,
      1606,
      6452,
      9117,
      8503,
      4748,
      7348,
      8005,
      9582,
      3559,
      6931,
      1370,
      6034,
      3606,
      4274,
      9588,
      2729,
      7065,
      3144,
      5873,
      1884,
      1046,
      452,
      8614,
      7399,
      3304,
      1948,
      8144,
      6520,
      4202,
      3395,
      689,
      3537,
      2397,
      1714,
      3243,
      7510,
      6193,
      5925,
      8952,
      2479,
      1716,
      9768,
      7993,
      2431,
      9239,
      6650,
      6934,
      8539,
      8116,
      5283,
      8166,
      8169,
      3309,
      8893,
      9990,
      3584,
      159,
      5574,
      5214,
      5272,
      581,
      8603,
      2430,
      4208,
      9872,
      2554,
      6209,
      9551,
      4823,
      7707,
      1087,
      1386
    ],
    [
      8462,
      645,
      1087,
      3687,
      2138,
      665,
      4922,
      250,
      7349,
      5416,
      2632,
      2438,
      7548,
      6083,
      8273,
      6262,
      8680,
      8231,
      550,
      9402,
      1485,
      8486,
      9832,
      1251,
      6985,
      3376,
      4745,
      8772,
      9807,
      6845,
      7900,
      6366,
      9952,
      9607,
      3826,
      335,
      3,
      2981,
      4955,
      8304,
      9343,
      4169,
      5450,
      1075,
      8085,
      4292,
      4961,
      6685,
      6294,
      6286,
      1020,
      2683,
      2086,
      3914,
      4703,
      5472,
      909,
      588,
      7886,
      6846,
      2308,
      8058,
      9862,
      1337,
      2480,
      5779,
      6736,
      576,
      7639,
      6335,
      7518,
      770,
      1662,
      7715,
      2480,
      331,
      531,
      9802,
      2174,
      5306,
      1725,
      8997,
      5679,
      3194,
      6281,
      8033,
      1818,
      985,
      9996,
      7654,
      5535,
      2036,
      4855,
      2082,
      6351,
      4813,
      1991,
      8503,
      3098,
      625,
      6422,
      7283,
      6087,
      3120,
      7462,
      5841,
      1234,
      731,
      655,
      7965,
      4184,
      436,
      8520,
      9326,
      9368,
      3538,
      3762,
      1531,
      8231,
      8580,
      6883,
      8308,
      5002,
      1858,
      2386,
      6979,
      9273,
      6914,
      1376,
      1716,
      6809,
      1030,
      1625,
      6802,
      2558,
      503,
      7319,
      7062,
      6832,
      493,
      8136,
      5316,
      4138,
      1286,
      5775,
      1152,
      1988,
      5886,
      481,
      5659,
      5699,
      2914,
      163,
      3776,
      5993,
      1155,
      9774,
      2347,
      3407,
      52,
      3355,
      2018,
      117,
      4804,
      6047,
      403,
      9909,
      3815,
      2324,
      3063,
      7439,
      1841,
      7810,
      5643,
      4230,
      2132,
      457,
      3409,
      5934,
      5488,
      7755,
      4794,
      4855,
      9063,
      5357,
      3015,
      9716,
      1323,
      1680,
      8736,
      9516,
      5042,
      2562,
      6170,
      2407,
      2051,
      3650,
      5175,
      8328,
      3978,
      3877,
      3013,
      4768,
      6102,
      6877,
      757,
      2166,
      9850,
      336,
      6452,
      1276,
      1199,
      2163,
      6885,
      4905,
      9023,
      6828,
      2331,
      9684,
      6917,
      4882,
      5809,
      1385,
      4064,
      7287,
      6049,
      8670,
      947,
      6167,
      6694,
      138,
      6835,
      5253,
      7230,
      3342,
      6088,
      4805,
      7715,
      1491,
      3038,
      1779,
      4537,
      1837,
      9145,
      9921
    ],
    [
      2521,
      7309,
      6533,
      3037,
      6909,
      7073,
      2862,
      4062,
      7429,
      5576,
      8574,
      2335,
      5822,
      7576,
      1417,
      7918,
      3336,
      4828,
      30,
      7357,
      7569,
      127,
      3583,
      4891,
      1875,
      4934,
      8932,
      9980,
      2559,
      6950,
      7723,
      1516,
      8153,
      3807,
      8908,
      6640,
      4588,
      354,
      1979,
      4424,
      664,
      4,
      4203,
      6527,
      8619,
      9529,
      6491,
      7284,
      1671,
      4138,
      5797,
      4643,
      3211,
      9755,
      1396,
      580,
      1154,
      4300,
      5007,
      8743,
      5568,
      1936,
      8686,
      4080,
      2679,
      1115,
      6796,
      4746,
      4632,
      8516,
      2202,
      9404,
      8569,
      3445,
      8706,
      1725,
      6730,
      8905,
      6609,
      4564,
      4788,
      7247,
      6091,
      9309,
      2257,
      2573,
      2020,
      1974,
      6249,
      6573,
      9683,
      7666,
      2286,
      9168,
      4898,
      5800,
      7744,
      6801,
      3571,
      7810,
      8009,
      8217,
      5214,
      8072,
      986,
      7274,
      4918,
      2339,
      8118,
      858,
      3534,
      418,
      5822,
      7725,
      6405,
      165,
      8631,
      1088,
      1333,
      6473,
      105,
      5919,
      674,
      1903,
      61,
      4429,
      4792,
      3714,
      2304,
      9385,
      4717,
      3132,
      1727,
      7110,
      7551,
      5409,
      6293,
      2756,
      5418,
      6909,
      7131,
      2425,
      7328,
      2416,
      8587,
      5178,
      2117,
      3422,
      3060,
      7276,
      5720,
      6371,
      7000,
      8060,
      6382,
      3607,
      3214,
      7197,
      3346,
      9609,
      815,
      6362,
      545,
      3834,
      1387,
      3059,
      5957,
      933,
      2840,
      3818,
      4874,
      1419,
      8390,
      4660,
      5784,
      6740,
      7508,
      883,
      8456,
      8965,
      7055,
      9518,
      7448,
      8031,
      4173,
      7793,
      3529,
      5524,
      4356,
      691,
      717,
      861,
      2668,
      5731,
      63,
      4748,
      116,
      2300,
      1043,
      7008,
      3639,
      9971,
      6496,
      9138,
      3620,
      7433,
      3159,
      5562,
      9966,
      1676,
      9934,
      1402,
      5226,
      5290,
      8780,
      7466,
      5327,
      4186,
      472,
      8552,
      726,
      3115,
      6040,
      1312,
      3433,
      8593,
      5664,
      3076,
      3303,
      4116,
      4936,
      5115,
      8468,
      6302,
      4172,
      7898,
      5635,
      3931,
      729,
      5010,
      9043,
      1185,
      150,
      7551,
      8115
    ],
    [
      7179,
      777,
      6752,
      8086,
      7545,
      7210,
      1935,
      1402,
      1334,
      3950,
      1617,
      2519,
      6783,
      3497,
      7219,
      1263,
      6994,
      9158,
      6463,
      644,
      2955,
      4091,
      8028,
      3605,
      2098,
      4571,
      5768,
      5236,
      7124,
      1757,
      9126,
      4677,
      9995,
      8864,
      3296,
      4860,
      7238,
      8421,
      9906,
      7570,
      8784,
      4276,
      4465,
      3797,
      271,
      1945,
      1620,
      2827,
      6793,
      4075,
      3572,
      4662,
      105,
      8774,
      8442,
      7016,
      815,
      1995,
      6302,
      4464,
      1937,
      9251,
      5880,
      3761,
      8956,
      4623,
      3630,
      3934,
      1061,
      8489,
      5038,
      5362,
      3827,
      6114,
      7868,
      4699,
      9536,
      2807,
      2249,
      253,
      9062,
      8271,
      5372,
      6012,
      9591,
      414,
      2127,
      6481,
      2543,
      2896,
      8363,
      1252,
      2221,
      3383,
      8138,
      9330,
      3497,
      3855,
      2164,
      3828,
      6301,
      5791,
      9969,
      9683,
      2171,
      8166,
      1769,
      426,
      8625,
      9766,
      5875,
      8015,
      7464,
      5057,
      207,
      3605,
      9101,
      2671,
      8105,
      7879,
      8946,
      5143,
      1290,
      4246,
      2251,
      9900,
      6583,
      3130,
      5184,
      4779,
      6292,
      969,
      3418,
      627,
      5163,
      4089,
      5622,
      7228,
      3701,
      4261,
      5638,
      2659,
      4995,
      278,
      5838,
      9397,
      8839,
      953,
      2477,
      5790,
      360,
      8046,
      1004,
      402,
      3956,
      736,
      203,
      3699,
      5352,
      1090,
      1022,
      5651,
      6924,
      2225,
      3547,
      7355,
      7130,
      2327,
      5866,
      5111,
      2898,
      5387,
      6695,
      6269,
      157,
      6705,
      4321,
      8744,
      8705,
      7580,
      687,
      9252,
      2008,
      6699,
      6394,
      2806,
      50,
      8201,
      2264,
      8420,
      2427,
      1304,
      5407,
      3889,
      2888,
      4043,
      360,
      2766,
      9198,
      2757,
      1285,
      6998,
      9795,
      1698,
      7495,
      2458,
      9862,
      656,
      4136,
      5574,
      6168,
      446,
      595,
      8132,
      1468,
      5871,
      4796,
      2470,
      7505,
      3869,
      8313,
      5829,
      2658,
      6630,
      5531,
      4421,
      8066,
      6432,
      242,
      5091,
      8689,
      4722,
      9018,
      7682,
      572,
      8712,
      9347,
      9045,
      4299,
      627,
      7469,
      6472,
      1966,
      6615,
      5678
    ],
    [
      8126,
      838,
      338,
      4473,
      561,
      4160,
      9535,
      4747,
      3393,
      8671,
      8458,
      5575,
      6325,
      4106,
      3423,
      1900,
      9273,
      5397,
      3975,
      9603,
      8729,
      5789,
      2663,
      2507,
      5417,
      148,
      9583,
      839,
      9254,
      2558,
      5645,
      5950,
      4770,
      4807,
      5292,
      8107,
      6613,
      9841,
      7061,
      2785,
      16,
      2306,
      9315,
      714,
      7239,
      2061,
      5592,
      152,
      7871,
      4220,
      3074,
      1150,
      8992,
      6944,
      4566,
      2848,
      8675,
      2782,
      1036,
      2578,
      9497,
      1803,
      8256,
      8903,
      9913,
      6302,
      7121,
      4354,
      5101,
      4668,
      223,
      7023,
      4594,
      4230,
      8812,
      8638,
      9085,
      5208,
      5607,
      3112,
      7072,
      2321,
      97,
      8377,
      2544,
      9228,
      6293,
      5913,
      7604,
      595,
      9201,
      6744,
      3740,
      257,
      5934,
      8668,
      2597,
      3186,
      5807,
      8142,
      313,
      4082,
      9364,
      3966,
      4496,
      3033,
      6880,
      1276,
      9390,
      7342,
      3878,
      7367,
      8337,
      1645,
      3084,
      2694,
      7217,
      1068,
      6991,
      6467,
      4454,
      4140,
      7163,
      5835,
      9989,
      5370,
      1484,
      5030,
      493,
      8069,
      179,
      4105,
      3322,
      6519,
      6334,
      7137,
      6377,
      629,
      9546,
      7623,
      5809,
      9319,
      2077,
      9247,
      4560,
      5375,
      398,
      6522,
      7761,
      8547,
      2217,
      681,
      1335,
      9272,
      5692,
      5914,
      73,
      1136,
      3125,
      1815,
      8857,
      7718,
      706,
      5153,
      415,
      5157,
      6433,
      2052,
      4506,
      6658,
      2328,
      9759,
      2416,
      6622,
      5015,
      8380,
      980,
      2669,
      2054,
      2194,
      7878,
      765,
      8513,
      712,
      9092,
      6344,
      2952,
      5647,
      9599,
      1356,
      1322,
      9171,
      2857,
      4351,
      3303,
      4275,
      5372,
      4159,
      4247,
      8477,
      7478,
      2542,
      7353,
      9055,
      2503,
      632,
      9592,
      2899,
      8392,
      553,
      5178,
      1173,
      3160,
      7480,
      3911,
      7514,
      8556,
      2611,
      5466,
      2209,
      7806,
      9108,
      936,
      8903,
      1350,
      8481,
      5625,
      40,
      1310,
      1703,
      7007,
      9953,
      5772,
      9343,
      7398,
      5501,
      6194,
      8395,
      5931,
      1947,
      2230,
      5191,
      372,
      2991,
      2049
    ],
    [
      314,
      5535,
      9952,
      3167,
      723,
      6780,
      1016,
      5099,
      6381,
      855,
      9837,
      2755,
      5863,
      1268,
      6688,
      884,
      7220,
      5815,
      9898,
      4191,
      5074,
      9219,
      7432,
      6753,
      2960,
      502,
      7433,
      4327,
      3121,
      6351,
      1050,
      5859,
      1577,
      2021,
      429,
      5747,
      349,
      2901,
      6615,
      223,
      5288,
      7478,
      9077,
      8126,
      7807,
      1318,
      847,
      8775,
      6585,
      4296,
      455,
      8451,
      1568,
      1312,
      5465,
      5874,
      1613,
      7723,
      541,
      2527,
      8463,
      4703,
      602,
      11,
      6171,
      5532,
      2570,
      8983,
      2406,
      2630,
      2860,
      2604,
      3974,
      5378,
      390,
      7912,
      6522,
      723,
      3709,
      3936,
      4613,
      5383,
      2785,
      3902,
      5768,
      3703,
      2680,
      6893,
      7584,
      5952,
      9263,
      2260,
      6332,
      9255,
      220,
      2656,
      9562,
      92,
      6388,
      2817,
      2439,
      319,
      412,
      5297,
      8357,
      60,
      625,
      773,
      1833,
      9388,
      2419,
      2509,
      6223,
      433,
      6860,
      7147,
      9306,
      5454,
      4062,
      2258,
      5964,
      8359,
      3549,
      8738,
      6559,
      1196,
      2126,
      6680,
      9275,
      5744,
      1581,
      7070,
      7144,
      4024,
      7719,
      6254,
      3686,
      6469,
      3933,
      7883,
      6505,
      9525,
      1130,
      4134,
      4519,
      8627,
      6091,
      8885,
      355,
      9896,
      7775,
      3883,
      4526,
      660,
      5268,
      6402,
      1747,
      8756,
      798,
      2362,
      6429,
      439,
      6898,
      6440,
      7093,
      1717,
      7547,
      9898,
      7569,
      2644,
      2778,
      5578,
      7771,
      6735,
      2605,
      9669,
      4648,
      8250,
      1843,
      6033,
      5659,
      2337,
      5859,
      7744,
      8498,
      883,
      3206,
      4221,
      2898,
      9563,
      5319,
      4850,
      6227,
      679,
      4769,
      9034,
      7064,
      571,
      6726,
      4408,
      6146,
      3410,
      5683,
      2198,
      2165,
      1807,
      5848,
      2715,
      511,
      7054,
      9448,
      6527,
      7594,
      1247,
      1275,
      6970,
      8927,
      9075,
      2265,
      2772,
      2506,
      3399,
      2694,
      3739,
      486,
      8606,
      2220,
      8078,
      5848,
      4719,
      5491,
      1941,
      6698,
      4288,
      2593,
      5611,
      8217,
      5436,
      8734,
      2368,
      6162,
      9100,
      5001,
      3842,
      6202
    ],
    [
      5677,
      6394,
      7721,
      8381,
      5016,
      6719,
      6656,
      1600,
      2523,
      2419,
      80,
      9559,
      9756,
      8472,
      1750,
      3357,
      9761,
      9881,
      8412,
      1821,
      4369,
      2762,
      6158,
      1398,
      590,
      171,
      1890,
      5933,
      7875,
      5215,
      1771,
      7415,
      6047,
      9572,
      4159,
      7971,
      3747,
      2605,
      9201,
      9037,
      1276,
      8322,
      2752,
      422,
      2733,
      8472,
      6699,
      9965,
      3409,
      7179,
      6635,
      4327,
      346,
      9624,
      2199,
      6360,
      2807,
      7224,
      9256,
      879,
      6144,
      1422,
      9637,
      6638,
      5480,
      3819,
      8303,
      7463,
      640,
      7863,
      1667,
      4402,
      8314,
      8032,
      9024,
      6456,
      7744,
      4346,
      2965,
      3764,
      8863,
      5969,
      2613,
      4955,
      9975,
      2353,
      7486,
      1127,
      1122,
      7833,
      6442,
      9275,
      6717,
      9111,
      1511,
      4350,
      7901,
      3762,
      1816,
      4861,
      2311,
      5889,
      1542,
      2271,
      929,
      2241,
      9609,
      9154,
      3252,
      115,
      541,
      6624,
      9146,
      9858,
      8033,
      1753,
      7749,
      9167,
      5689,
      5620,
      1597,
      84,
      3959,
      3713,
      8154,
      5103,
      4496,
      3680,
      146,
      8120,
      5814,
      8339,
      5584,
      1501,
      1269,
      4993,
      9398,
      6918,
      3706,
      6021,
      6244,
      2383,
      3795,
      4716,
      3265,
      7882,
      5884,
      4635,
      6297,
      2119,
      1957,
      6573,
      5817,
      8196,
      7716,
      3746,
      6126,
      5877,
      7076,
      4545,
      5885,
      6567,
      4638,
      1725,
      7859,
      4773,
      1976,
      7307,
      2527,
      5636,
      3990,
      3062,
      5539,
      8180,
      3746,
      1801,
      6289,
      6368,
      7615,
      8413,
      7565,
      9271,
      3615,
      6541,
      8228,
      5098,
      7973,
      3811,
      5153,
      8485,
      26,
      1505,
      7729,
      5196,
      6459,
      3725,
      7067,
      796,
      9427,
      662,
      6660,
      1531,
      4316,
      3281,
      5354,
      2925,
      1853,
      2962,
      5966,
      463,
      3829,
      715,
      132,
      6269,
      8758,
      73,
      2124,
      1908,
      9906,
      9926,
      3266,
      1336,
      7636,
      3239,
      24,
      8523,
      6802,
      1094,
      8797,
      2902,
      3838,
      3718,
      6806,
      6257,
      7777,
      6,
      7140,
      3442,
      6246,
      674,
      4412,
      467,
      9548,
      5686,
      6020
    ],
    [
      5526,
      7436,
      2201,
      9763,
      8471,
      1508,
      4124,
      1691,
      1695,
      4470,
      395,
      2324,
      2226,
      6208,
      3392,
      9390,
      5235,
      3303,
      6900,
      8323,
      8198,
      1971,
      9168,
      1729,
      7776,
      2040,
      8339,
      7334,
      7697,
      2927,
      7453,
      8974,
      5567,
      2111,
      6819,
      4168,
      6180,
      1286,
      9256,
      8281,
      5498,
      3826,
      7435,
      4070,
      5751,
      7873,
      6722,
      391,
      7323,
      98,
      9051,
      6633,
      7308,
      3669,
      7036,
      3949,
      4148,
      7818,
      7783,
      2310,
      3739,
      7223,
      4645,
      5897,
      7965,
      9821,
      2438,
      8558,
      1434,
      3073,
      4913,
      8483,
      2011,
      966,
      2541,
      5616,
      601,
      5479,
      2627,
      7677,
      6394,
      3074,
      6741,
      8128,
      3146,
      2744,
      6404,
      772,
      5553,
      8534,
      3074,
      5374,
      3001,
      8506,
      8892,
      9740,
      9546,
      7111,
      2492,
      8084,
      9350,
      3495,
      9798,
      7231,
      539,
      3980,
      7991,
      9895,
      5204,
      9106,
      3217,
      8,
      713,
      1020,
      2198,
      3978,
      7261,
      9993,
      3669,
      1786,
      8449,
      6971,
      4692,
      5540,
      8084,
      3148,
      2674,
      6105,
      9131,
      5841,
      7178,
      6403,
      7190,
      5202,
      7677,
      1103,
      2401,
      3600,
      1856,
      2552,
      6456,
      7600,
      8857,
      3440,
      6027,
      763,
      348,
      6654,
      3396,
      1434,
      6755,
      9592,
      9332,
      6740,
      8861,
      3448,
      67,
      2234,
      8697,
      8023,
      5056,
      6228,
      8911,
      8801,
      1082,
      1282,
      9909,
      8073,
      250,
      3341,
      6870,
      5898,
      5113,
      1371,
      380,
      3917,
      456,
      9632,
      8399,
      6021,
      2512,
      7630,
      4233,
      1805,
      9724,
      7326,
      4562,
      3596,
      6270,
      6292,
      8303,
      5566,
      3740,
      9670,
      4323,
      1457,
      721,
      2536,
      5169,
      9571,
      9233,
      7946,
      1037,
      8639,
      7855,
      7122,
      5233,
      6316,
      397,
      1910,
      7114,
      9947,
      2188,
      2322,
      509,
      1948,
      7041,
      4061,
      520,
      4456,
      4328,
      6296,
      1891,
      5633,
      4778,
      6123,
      3105,
      8875,
      8878,
      976,
      5550,
      8444,
      9047,
      228,
      2644,
      8117,
      359,
      4224,
      5432,
      2255,
      5636,
      1627,
      9195,
      6842,
      1108
    ],
    [
      4120,
      9347,
      1707,
      8531,
      1230,
      9604,
      2101,
      7950,
      567,
      8523,
      3660,
      5690,
      1586,
      9138,
      3554,
      2903,
      3770,
      6537,
      3299,
      9974,
      7192,
      5708,
      2588,
      4410,
      5710,
      8966,
      3289,
      3540,
      7630,
      5140,
      2104,
      4535,
      9193,
      7,
      1364,
      5375,
      5052,
      5296,
      575,
      1385,
      231,
      4790,
      1878,
      2727,
      4510,
      3299,
      8400,
      9087,
      5674,
      7357,
      1456,
      6793,
      8236,
      8714,
      6703,
      2010,
      1316,
      9725,
      7585,
      5310,
      2853,
      4858,
      3949,
      7159,
      4697,
      513,
      375,
      134,
      4412,
      1248,
      5130,
      5192,
      8975,
      4709,
      793,
      4076,
      8464,
      2294,
      4252,
      9783,
      918,
      6367,
      6858,
      4601,
      9542,
      3693,
      4152,
      5124,
      8729,
      8019,
      7353,
      2013,
      6941,
      6135,
      2777,
      8531,
      840,
      3784,
      7820,
      6286,
      501,
      3907,
      1328,
      5051,
      1612,
      2992,
      2108,
      7170,
      248,
      5933,
      8609,
      6781,
      2040,
      8639,
      4039,
      8189,
      4615,
      4399,
      6622,
      7069,
      7712,
      956,
      2690,
      8589,
      5854,
      3317,
      4083,
      2476,
      3625,
      4928,
      2380,
      3052,
      9038,
      4102,
      8915,
      446,
      2969,
      3811,
      6838,
      2569,
      3987,
      9174,
      2110,
      9525,
      2752,
      4062,
      8585,
      4905,
      344,
      7551,
      3273,
      1021,
      6750,
      2749,
      6242,
      8282,
      6355,
      3481,
      6304,
      8736,
      8620,
      8080,
      1688,
      2077,
      1408,
      8729,
      190,
      1339,
      172,
      3981,
      6485,
      7379,
      4518,
      6757,
      5657,
      6492,
      4231,
      1255,
      2584,
      9601,
      3975,
      3438,
      742,
      879,
      8376,
      1098,
      7311,
      4079,
      7382,
      2203,
      9827,
      8350,
      4737,
      221,
      9803,
      2420,
      5754,
      5865,
      6013,
      4871,
      8220,
      4153,
      2189,
      368,
      7855,
      3270,
      9970,
      6502,
      5560,
      7758,
      4938,
      7215,
      2282,
      7789,
      4848,
      5437,
      5718,
      9881,
      6237,
      6485,
      9482,
      6574,
      8216,
      4880,
      9252,
      3854,
      3093,
      7066,
      3545,
      4344,
      8427,
      2742,
      8350,
      2298,
      9787,
      8476,
      8711,
      8295,
      7796,
      5598,
      4243,
      7101,
      4942,
      7474,
      8629
    ],
    [
      854,
      3183,
      4210,
      7517,
      1126,
      299,
      3297,
      9784,
      1691,
      4200,
      17,
      3548,
      3031,
      2844,
      5904,
      9984,
      4385,
      147,
      270,
      338,
      9954,
      2743,
      5085,
      3868,
      6439,
      8188,
      5951,
      5811,
      1438,
      9536,
      7076,
      1889,
      405,
      2821,
      233,
      9730,
      8711,
      4465,
      5780,
      3417,
      6290,
      3224,
      5230,
      3022,
      2929,
      8131,
      2476,
      9689,
      8284,
      6679,
      9614,
      3714,
      45,
      887,
      7145,
      9903,
      513,
      2220,
      8232,
      1396,
      6870,
      5084,
      5435,
      3097,
      1007,
      5556,
      2263,
      5179,
      4495,
      7963,
      7884,
      9977,
      5416,
      4416,
      1276,
      7514,
      2614,
      1764,
      8395,
      4242,
      9157,
      6628,
      9961,
      7336,
      6902,
      2605,
      9952,
      6867,
      2070,
      1841,
      9576,
      1825,
      3047,
      7901,
      4820,
      1638,
      6975,
      4296,
      4524,
      1812,
      5827,
      8340,
      8782,
      1224,
      132,
      670,
      9958,
      242,
      2269,
      2013,
      6686,
      6308,
      7886,
      443,
      5132,
      2300,
      1393,
      6423,
      9489,
      3688,
      798,
      3428,
      6757,
      452,
      772,
      9815,
      6543,
      2170,
      9179,
      4869,
      6663,
      6630,
      8951,
      897,
      7302,
      8886,
      2382,
      9184,
      2082,
      3396,
      9642,
      2758,
      1462,
      9446,
      7693,
      4715,
      4388,
      4140,
      3467,
      6605,
      147,
      844,
      8576,
      1149,
      168,
      4663,
      2531,
      2307,
      8311,
      2205,
      1876,
      5443,
      105,
      5297,
      2381,
      5411,
      9475,
      1025,
      1411,
      6111,
      3393,
      4159,
      7390,
      5436,
      7949,
      7709,
      8776,
      8625,
      1382,
      1324,
      5169,
      7188,
      6286,
      6607,
      8883,
      7864,
      9032,
      6977,
      8497,
      1212,
      3593,
      2354,
      6547,
      8379,
      5134,
      2427,
      1154,
      2345,
      2554,
      564,
      6292,
      9260,
      1898,
      1115,
      8591,
      4384,
      9261,
      4959,
      5770,
      7814,
      6588,
      9690,
      5229,
      7647,
      8395,
      5656,
      3805,
      8227,
      615,
      6289,
      5996,
      5607,
      8393,
      112,
      4092,
      9410,
      1260,
      7787,
      1817,
      6029,
      7130,
      3995,
      8941,
      397,
      8498,
      8319,
      1829,
      659,
      9337,
      5876,
      651,
      5992,
      2946,
      5585,
      4411
    ],
    [
      7963,
      7915,
      6866,
      21,
      3869,
      7821,
      5640,
      2633,
      715,
      7868,
      8616,
      2701,
      6312,
      4715,
      9507,
      7924,
      3490,
      447,
      7442,
      9826,
      2841,
      7236,
      5165,
      9476,
      5370,
      7044,
      9304,
      2360,
      8395,
      7037,
      6413,
      3886,
      6039,
      6242,
      4836,
      3942,
      3463,
      4176,
      3961,
      8789,
      9619,
      6095,
      7463,
      3902,
      9819,
      5533,
      2399,
      5276,
      3990,
      2358,
      4205,
      9017,
      2834,
      8790,
      9772,
      1879,
      7321,
      7861,
      3355,
      2974,
      9835,
      5864,
      9916,
      4080,
      1454,
      8860,
      8138,
      3445,
      4812,
      6384,
      4479,
      8384,
      3310,
      5799,
      6663,
      5166,
      339,
      709,
      3147,
      3227,
      9894,
      2679,
      9129,
      7509,
      1326,
      4109,
      8216,
      4714,
      7969,
      6877,
      5147,
      6313,
      892,
      1884,
      962,
      5482,
      2616,
      4360,
      9155,
      7178,
      5060,
      8977,
      6797,
      7892,
      6143,
      3610,
      1469,
      1313,
      1494,
      8292,
      287,
      9544,
      8406,
      5421,
      9775,
      1569,
      9232,
      3849,
      330,
      675,
      1564,
      5113,
      1498,
      9635,
      6412,
      2103,
      9433,
      8703,
      3241,
      4550,
      4841,
      2600,
      3009,
      9672,
      3703,
      2243,
      2131,
      3740,
      4225,
      8126,
      4972,
      2380,
      4445,
      3349,
      1285,
      2233,
      6667,
      2981,
      3258,
      9646,
      281,
      5758,
      8811,
      7860,
      2067,
      4437,
      1336,
      4575,
      9816,
      3613,
      66,
      2349,
      3393,
      9461,
      55,
      6851,
      2083,
      2383,
      7945,
      8823,
      672,
      8246,
      5222,
      3604,
      2857,
      7481,
      5187,
      7251,
      3791,
      4511,
      3092,
      1644,
      5731,
      8030,
      4459,
      5777,
      8825,
      9644,
      4632,
      3569,
      4681,
      9050,
      6430,
      1072,
      2870,
      6153,
      1864,
      9666,
      1559,
      8469,
      2268,
      7550,
      2362,
      6923,
      4286,
      8784,
      3196,
      2910,
      1121,
      4342,
      7217,
      5358,
      6163,
      8386,
      839,
      5641,
      6390,
      6290,
      9004,
      2062,
      8865,
      9326,
      2489,
      569,
      5003,
      7269,
      8458,
      9428,
      6813,
      3442,
      7679,
      3333,
      6413,
      1437,
      1598,
      8770,
      6588,
      1992,
      8302,
      7644,
      2751,
      528,
      3301,
      3817,
      3943
    ]
  ],
  "a": 24,
  "b0": 246,
  "l1": 5,
  "l2": 251,
  "dimW": 231,
  "codimW": 36,
  "rank_R2_mod_W": 432,
  "h0": 0,
  "certified": true
}


==> anc/genus_two/large_cohomological/recomputed_12_19_seed0.json <==
{
  "n": 12,
  "d": 19,
  "p": 10007,
  "seed": 0,
  "f": [
    6311,
    6890,
    663,
    4242,
    8376,
    1
  ],
  "W": [
    [
      7961,
      6634,
      4969,
      7808,
      5866,
      9558,
      3578,
      8268,
      2281,
      4617,
      2289,
      1553,
      4104,
      8725,
      9861,
      2407,
      5081,
      1618
    ],
    [
      1208,
      5409,
      7735,
      9171,
      1649,
      5796,
      7113,
      5180,
      3350,
      9052,
      7815,
      7253,
      8541,
      4267,
      1020,
      8989,
      230,
      1528
    ],
    [
      6534,
      18,
      8086,
      5458,
      3996,
      5328,
      1031,
      3130,
      9298,
      3632,
      3909,
      2334,
      8896,
      7339,
      1494,
      1318,
      5243,
      8322
    ],
    [
      8016,
      1786,
      4938,
      9031,
      4769,
      2044,
      8969,
      5451,
      8852,
      3329,
      9882,
      8965,
      9627,
      4712,
      7290,
      1501,
      9769,
      6306
    ],
    [
      5194,
      9431,
      3966,
      4756,
      3012,
      3102,
      3059,
      540,
      4260,
      7807,
      1131,
      1471,
      2133,
      2450,
      633,
      1314,
      8857,
      6410
    ],
    [
      8594,
      4515,
      8549,
      3858,
      3525,
      9663,
      6871,
      9497,
      4509,
      7382,
      8071,
      5855,
      1349,
      5313,
      1889,
      7969,
      9618,
      5493
    ],
    [
      3119,
      3981,
      265,
      4440,
      1919,
      3612,
      6095,
      2793,
      5448,
      6981,
      1018,
      1648,
      2397,
      3584,
      741,
      9402,
      8752,
      9865
    ],
    [
      1212,
      437,
      2038,
      3088,
      9934,
      9436,
      1961,
      6409,
      1499,
      6064,
      1901,
      596,
      9920,
      354,
      3188,
      3030,
      2029,
      7851
    ],
    [
      3450,
      1000,
      373,
      8916,
      6973,
      1662,
      4258,
      1146,
      3618,
      1179,
      4932,
      5739,
      7144,
      2954,
      1000,
      8251,
      7653,
      645
    ],
    [
      9772,
      1653,
      6410,
      3266,
      4262,
      5874,
      7704,
      9335,
      2775,
      3332,
      951,
      2592,
      2653,
      5608,
      8674,
      4107,
      1920,
      9777
    ],
    [
      7246,
      2864,
      216,
      7727,
      6715,
      9324,
      8332,
      5102,
      5851,
      6367,
      4111,
      2513,
      9184,
      203,
      7503,
      1295,
      5503,
      748
    ],
    [
      8918,
      4601,
      2209,
      3934,
      7894,
      5770,
      9996,
      4716,
      5885,
      9671,
      2168,
      5083,
      6357,
      6789,
      1322,
      24,
      9741,
      3150
    ],
    [
      5478,
      2622,
      3922,
      3655,
      7342,
      6203,
      9308,
      6789,
      516,
      6590,
      9297,
      6852,
      766,
      2714,
      7296,
      1046,
      4247,
      2583
    ]
  ],
  "Wp": [
    [
      7313,
      8643,
      7983,
      9198,
      9895,
      1,
      637,
      8103,
      5340,
      5112,
      7649,
      816,
      6801,
      3080,
      8987,
      1367,
      2138,
      241,
      6583,
      6840,
      5180,
      55,
      3498,
      234,
      38,
      8656,
      1602,
      3120,
      1948,
      9967,
      3252,
      4954,
      4587,
      2985,
      1641,
      7792,
      6499,
      1332,
      357,
      4500,
      7421,
      1896,
      4202,
      2185,
      8533,
      5686,
      1885,
      2530,
      4561,
      304,
      693,
      666,
      3370,
      4254,
      9148,
      5156,
      6011,
      9297,
      688,
      9954,
      8101,
      7514,
      7134,
      6102,
      8813,
      2921,
      3405,
      6153,
      9619,
      4768,
      145,
      2268,
      2474,
      4446,
      5462,
      5529,
      6016,
      1535,
      5541,
      584,
      675,
      4417,
      2684,
      2448,
      9559,
      4743,
      5913,
      6468,
      8986,
      2124,
      4807,
      1882,
      7832,
      3927,
      790,
      5044,
      2942,
      8569,
      1161,
      4958,
      6605,
      5382,
      4902,
      6794,
      1780,
      1628,
      9188,
      7883,
      7766,
      5522,
      5630,
      2036,
      7849,
      1900,
      8154,
      6988,
      619,
      4946,
      5489,
      2550,
      2728,
      9248,
      6153,
      1424,
      1078,
      1387,
      3244,
      3621,
      1001,
      6304,
      128,
      1606,
      6452,
      9117,
      8503,
      4748,
      7348,
      8005,
      9582,
      3559,
      6931,
      1370,
      6034,
      3606,
      4274,
      9588,
      2729,
      7065,
      3144,
      5873,
      1884,
      1046,
      452,
      8614,
      7399,
      3304,
      1948,
      8144,
      6520,
      4202,
      3395,
      689,
      3537,
      2397,
      1714,
      3243,
      7510,
      6193,
      5925,
      8952,
      2479,
      1716,
      9768,
      7993,
      2431,
      9239,
      6650,
      6934,
      8539,
      8116,
      5283,
      8166,
      8169,
      3309,
      8893,
      9990,
      3584,
      159,
      5574,
      5214,
      5272,
      581,
      8603,
      2430,
      4208,
      9872,
      2554,
      6209,
      9551,
      4823,
      7707,
      1087,
      1386,
      8462,
      645,
      1087,
      3687,
      2138,
      665,
      4922,
      250,
      7349,
      5416,
      2632,
      2438,
      7548,
      6083,
      8273,
      6262,
      8680,
      8231,
      550,
      9402,
      1485,
      8486,
      9832,
      1251,
      6985,
      3376,
      4745,
      8772,
      9807,
      6845,
      7900,
      6366,
      9952,
      9607,
      3826,
      335,
      3,
      2981,
      4955,
      8304,
      9343,
      4169,
      5450,
      1075,
      8085,
      4292,
      4961,
      6685,
      6294,
      6286,
      1020,
      2683,
      2086,
      3914,
      4703,
      5472,
      909,
      588,
      7886,
      6846,
      2308,
      8058,
      9862,
      1337,
      2480,
      5779,
      6736,
      576,
      7639,
      6335,
      7518,
      770,
      1662,
      7715,
      2480,
      331,
      531,
      9802,
      2174,
      5306,
      1725,
      8997,
      5679,
      3194,
      6281,
      8033,
      1818,
      985,
      9996
    ],
    [
      7654,
      5535,
      2036,
      4855,
      2082,
      6351,
      4813,
      1991,
      8503,
      3098,
      625,
      6422,
      7283,
      6087,
      3120,
      7462,
      5841,
      1234,
      731,
      655,
      7965,
      4184,
      436,
      8520,
      9326,
      9368,
      3538,
      3762,
      1531,
      8231,
      8580,
      6883,
      8308,
      5002,
      1858,
      2386,
      6979,
      9273,
      6914,
      1376,
      1716,
      6809,
      1030,
      1625,
      6802,
      2558,
      503,
      7319,
      7062,
      6832,
      493,
      8136,
      5316,
      4138,
      1286,
      5775,
      1152,
      1988,
      5886,
      481,
      5659,
      5699,
      2914,
      163,
      3776,
      5993,
      1155,
      9774,
      2347,
      3407,
      52,
      3355,
      2018,
      117,
      4804,
      6047,
      403,
      9909,
      3815,
      2324,
      3063,
      7439,
      1841,
      7810,
      5643,
      4230,
      2132,
      457,
      3409,
      5934,
      5488,
      7755,
      4794,
      4855,
      9063,
      5357,
      3015,
      9716,
      1323,
      1680,
      8736,
      9516,
      5042,
      2562,
      6170,
      2407,
      2051,
      3650,
      5175,
      8328,
      3978,
      3877,
      3013,
      4768,
      6102,
      6877,
      757,
      2166,
      9850,
      336,
      6452,
      1276,
      1199,
      2163,
      6885,
      4905,
      9023,
      6828,
      2331,
      9684,
      6917,
      4882,
      5809,
      1385,
      4064,
      7287,
      6049,
      8670,
      947,
      6167,
      6694,
      138,
      6835,
      5253,
      7230,
      3342,
      6088,
      4805,
      7715,
      1491,
      3038,
      1779,
      4537,
      1837,
      9145,
      9921,
      2521,
      7309,
      6533,
      3037,
      6909,
      7073,
      2862,
      4062,
      7429,
      5576,
      8574,
      2335,
      5822,
      7576,
      1417,
      7918,
      3336,
      4828,
      30,
      7357,
      7569,
      127,
      3583,
      4891,
      1875,
      4934,
      8932,
      9980,
      2559,
      6950,
      7723,
      1516,
      8153,
      3807,
      8908,
      6640,
      4588,
      354,
      1979,
      4424,
      664,
      4,
      4203,
      6527,
      8619,
      9529,
      6491,
      7284,
      1671,
      4138,
      5797,
      4643,
      3211,
      9755,
      1396,
      580,
      1154,
      4300,
      5007,
      8743,
      5568,
      1936,
      8686,
      4080,
      2679,
      1115,
      6796,
      4746,
      4632,
      8516,
      2202,
      9404,
      8569,
      3445,
      8706,
      1725,
      6730,
      8905,
      6609,
      4564,
      4788,
      7247,
      6091,
      9309,
      2257,
      2573,
      2020,
      1974,
      6249,
      6573,
      9683,
      7666,
      2286,
      9168,
      4898,
      5800,
      7744,
      6801,
      3571,
      7810,
      8009,
      8217,
      5214,
      8072,
      986,
      7274,
      4918,
      2339,
      8118,
      858,
      3534,
      418,
      5822,
      7725,
      6405,
      165,
      8631,
      1088,
      1333,
      6473,
      105,
      5919,
      674,
      1903,
      61,
      4429,
      4792,
      3714,
      2304,
      9385,
      4717,
      3132,
      1727,
      7110,
      7551,
      5409
    ],
    [
      6293,
      2756,
      5418,
      6909,
      7131,
      2425,
      7328,
      2416,
      8587,
      5178,
      2117,
      3422,
      3060,
      7276,
      5720,
      6371,
      7000,
      8060,
      6382,
      3607,
      3214,
      7197,
      3346,
      9609,
      815,
      6362,
      545,
      3834,
      1387,
      3059,
      5957,
      933,
      2840,
      3818,
      4874,
      1419,
      8390,
      4660,
      5784,
      6740,
      7508,
      883,
      8456,
      8965,
      7055,
      9518,
      7448,
      8031,
      4173,
      7793,
      3529,
      5524,
      4356,
      691,
      717,
      861,
      2668,
      5731,
      63,
      4748,
      116,
      2300,
      1043,
      7008,
      3639,
      9971,
      6496,
      9138,
      3620,
      7433,
      3159,
      5562,
      9966,
      1676,
      9934,
      1402,
      5226,
      5290,
      8780,
      7466,
      5327,
      4186,
      472,
      8552,
      726,
      3115,
      6040,
      1312,
      3433,
      8593,
      5664,
      3076,
      3303,
      4116,
      4936,
      5115,
      8468,
      6302,
      4172,
      7898,
      5635,
      3931,
      729,
      5010,
      9043,
      1185,
      150,
      7551,
      8115,
      7179,
      777,
      6752,
      8086,
      7545,
      7210,
      1935,
      1402,
      1334,
      3950,
      1617,
      2519,
      6783,
      3497,
      7219,
      1263,
      6994,
      9158,
      6463,
      644,
      2955,
      4091,
      8028,
      3605,
      2098,
      4571,
      5768,
      5236,
      7124,
      1757,
      9126,
      4677,
      9995,
      8864,
      3296,
      4860,
      7238,
      8421,
      9906,
      7570,
      8784,
      4276,
      4465,
      3797,
      271,
      1945,
      1620,
      2827,
      6793,
      4075,
      3572,
      4662,
      105,
      8774,
      8442,
      7016,
      815,
      1995,
      6302,
      4464,
      1937,
      9251,
      5880,
      3761,
      8956,
      4623,
      3630,
      3934,
      1061,
      8489,
      5038,
      5362,
      3827,
      6114,
      7868,
      4699,
      9536,
      2807,
      2249,
      253,
      9062,
      8271,
      5372,
      6012,
      9591,
      414,
      2127,
      6481,
      2543,
      2896,
      8363,
      1252,
      2221,
      3383,
      8138,
      9330,
      3497,
      3855,
      2164,
      3828,
      6301,
      5791,
      9969,
      9683,
      2171,
      8166,
      1769,
      426,
      8625,
      9766,
      5875,
      8015,
      7464,
      5057,
      207,
      3605,
      9101,
      2671,
      8105,
      7879,
      8946,
      5143,
      1290,
      4246,
      2251,
      9900,
      6583,
      3130,
      5184,
      4779,
      6292,
      969,
      3418,
      627,
      5163,
      4089,
      5622,
      7228,
      3701,
      4261,
      5638,
      2659,
      4995,
      278,
      5838,
      9397,
      8839,
      953,
      2477,
      5790,
      360,
      8046,
      1004,
      402,
      3956,
      736,
      203,
      3699,
      5352,
      1090,
      1022,
      5651,
      6924,
      2225,
      3547,
      7355,
      7130,
      2327,
      5866,
      5111,
      2898,
      5387,
      6695,
      6269,
      157,
      6705,
      4321,
      8744,
      8705,
      7580,
      687,
      9252,
      2008
    ],
    [
      6699,
      6394,
      2806,
      50,
      8201,
      2264,
      8420,
      2427,
      1304,
      5407,
      3889,
      2888,
      4043,
      360,
      2766,
      9198,
      2757,
      1285,
      6998,
      9795,
      1698,
      7495,
      2458,
      9862,
      656,
      4136,
      5574,
      6168,
      446,
      595,
      8132,
      1468,
      5871,
      4796,
      2470,
      7505,
      3869,
      8313,
      5829,
      2658,
      6630,
      5531,
      4421,
      8066,
      6432,
      242,
      5091,
      8689,
      4722,
      9018,
      7682,
      572,
      8712,
      9347,
      9045,
      4299,
      627,
      7469,
      6472,
      1966,
      6615,
      5678,
      8126,
      838,
      338,
      4473,
      561,
      4160,
      9535,
      4747,
      3393,
      8671,
      8458,
      5575,
      6325,
      4106,
      3423,
      1900,
      9273,
      5397,
      3975,
      9603,
      8729,
      5789,
      2663,
      2507,
      5417,
      148,
      9583,
      839,
      9254,
      2558,
      5645,
      5950,
      4770,
      4807,
      5292,
      8107,
      6613,
      9841,
      7061,
      2785,
      16,
      2306,
      9315,
      714,
      7239,
      2061,
      5592,
      152,
      7871,
      4220,
      3074,
      1150,
      8992,
      6944,
      4566,
      2848,
      8675,
      2782,
      1036,
      2578,
      9497,
      1803,
      8256,
      8903,
      9913,
      6302,
      7121,
      4354,
      5101,
      4668,
      223,
      7023,
      4594,
      4230,
      8812,
      8638,
      9085,
      5208,
      5607,
      3112,
      7072,
      2321,
      97,
      8377,
      2544,
      9228,
      6293,
      5913,
      7604,
      595,
      9201,
      6744,
      3740,
      257,
      5934,
      8668,
      2597,
      3186,
      5807,
      8142,
      313,
      4082,
      9364,
      3966,
      4496,
      3033,
      6880,
      1276,
      9390,
      7342,
      3878,
      7367,
      8337,
      1645,
      3084,
      2694,
      7217,
      1068,
      6991,
      6467,
      4454,
      4140,
      7163,
      5835,
      9989,
      5370,
      1484,
      5030,
      493,
      8069,
      179,
      4105,
      3322,
      6519,
      6334,
      7137,
      6377,
      629,
      9546,
      7623,
      5809,
      9319,
      2077,
      9247,
      4560,
      5375,
      398,
      6522,
      7761,
      8547,
      2217,
      681,
      1335,
      9272,
      5692,
      5914,
      73,
      1136,
      3125,
      1815,
      8857,
      7718,
      706,
      5153,
      415,
      5157,
      6433,
      2052,
      4506,
      6658,
      2328,
      9759,
      2416,
      6622,
      5015,
      8380,
      980,
      2669,
      2054,
      2194,
      7878,
      765,
      8513,
      712,
      9092,
      6344,
      2952,
      5647,
      9599,
      1356,
      1322,
      9171,
      2857,
      4351,
      3303,
      4275,
      5372,
      4159,
      4247,
      8477,
      7478,
      2542,
      7353,
      9055,
      2503,
      632,
      9592,
      2899,
      8392,
      553,
      5178,
      1173,
      3160,
      7480,
      3911,
      7514,
      8556,
      2611,
      5466,
      2209,
      7806,
      9108,
      936,
      8903,
      1350,
      8481,
      5625,
      40,
      1310,
      1703
    ],
    [
      7007,
      9953,
      5772,
      9343,
      7398,
      5501,
      6194,
      8395,
      5931,
      1947,
      2230,
      5191,
      372,
      2991,
      2049,
      314,
      5535,
      9952,
      3167,
      723,
      6780,
      1016,
      5099,
      6381,
      855,
      9837,
      2755,
      5863,
      1268,
      6688,
      884,
      7220,
      5815,
      9898,
      4191,
      5074,
      9219,
      7432,
      6753,
      2960,
      502,
      7433,
      4327,
      3121,
      6351,
      1050,
      5859,
      1577,
      2021,
      429,
      5747,
      349,
      2901,
      6615,
      223,
      5288,
      7478,
      9077,
      8126,
      7807,
      1318,
      847,
      8775,
      6585,
      4296,
      455,
      8451,
      1568,
      1312,
      5465,
      5874,
      1613,
      7723,
      541,
      2527,
      8463,
      4703,
      602,
      11,
      6171,
      5532,
      2570,
      8983,
      2406,
      2630,
      2860,
      2604,
      3974,
      5378,
      390,
      7912,
      6522,
      723,
      3709,
      3936,
      4613,
      5383,
      2785,
      3902,
      5768,
      3703,
      2680,
      6893,
      7584,
      5952,
      9263,
      2260,
      6332,
      9255,
      220,
      2656,
      9562,
      92,
      6388,
      2817,
      2439,
      319,
      412,
      5297,
      8357,
      60,
      625,
      773,
      1833,
      9388,
      2419,
      2509,
      6223,
      433,
      6860,
      7147,
      9306,
      5454,
      4062,
      2258,
      5964,
      8359,
      3549,
      8738,
      6559,
      1196,
      2126,
      6680,
      9275,
      5744,
      1581,
      7070,
      7144,
      4024,
      7719,
      6254,
      3686,
      6469,
      3933,
      7883,
      6505,
      9525,
      1130,
      4134,
      4519,
      8627,
      6091,
      8885,
      355,
      9896,
      7775,
      3883,
      4526,
      660,
      5268,
      6402,
      1747,
      8756,
      798,
      2362,
      6429,
      439,
      6898,
      6440,
      7093,
      1717,
      7547,
      9898,
      7569,
      2644,
      2778,
      5578,
      7771,
      6735,
      2605,
      9669,
      4648,
      8250,
      1843,
      6033,
      5659,
      2337,
      5859,
      7744,
      8498,
      883,
      3206,
      4221,
      2898,
      9563,
      5319,
      4850,
      6227,
      679,
      4769,
      9034,
      7064,
      571,
      6726,
      4408,
      6146,
      3410,
      5683,
      2198,
      2165,
      1807,
      5848,
      2715,
      511,
      7054,
      9448,
      6527,
      7594,
      1247,
      1275,
      6970,
      8927,
      9075,
      2265,
      2772,
      2506,
      3399,
      2694,
      3739,
      486,
      8606,
      2220,
      8078,
      5848,
      4719,
      5491,
      1941,
      6698,
      4288,
      2593,
      5611,
      8217,
      5436,
      8734,
      2368,
      6162,
      9100,
      5001,
      3842,
      6202,
      5677,
      6394,
      7721,
      8381,
      5016,
      6719,
      6656,
      1600,
      2523,
      2419,
      80,
      9559,
      9756,
      8472,
      1750,
      3357,
      9761,
      9881,
      8412,
      1821,
      4369,
      2762,
      6158,
      1398,
      590,
      171,
      1890,
      5933,
      7875,
      5215,
      1771,
      7415
    ],
    [
      6047,
      9572,
      4159,
      7971,
      3747,
      2605,
      9201,
      9037,
      1276,
      8322,
      2752,
      422,
      2733,
      8472,
      6699,
      9965,
      3409,
      7179,
      6635,
      4327,
      346,
      9624,
      2199,
      6360,
      2807,
      7224,
      9256,
      879,
      6144,
      1422,
      9637,
      6638,
      5480,
      3819,
      8303,
      7463,
      640,
      7863,
      1667,
      4402,
      8314,
      8032,
      9024,
      6456,
      7744,
      4346,
      2965,
      3764,
      8863,
      5969,
      2613,
      4955,
      9975,
      2353,
      7486,
      1127,
      1122,
      7833,
      6442,
      9275,
      6717,
      9111,
      1511,
      4350,
      7901,
      3762,
      1816,
      4861,
      2311,
      5889,
      1542,
      2271,
      929,
      2241,
      9609,
      9154,
      3252,
      115,
      541,
      6624,
      9146,
      9858,
      8033,
      1753,
      7749,
      9167,
      5689,
      5620,
      1597,
      84,
      3959,
      3713,
      8154,
      5103,
      4496,
      3680,
      146,
      8120,
      5814,
      8339,
      5584,
      1501,
      1269,
      4993,
      9398,
      6918,
      3706,
      6021,
      6244,
      2383,
      3795,
      4716,
      3265,
      7882,
      5884,
      4635,
      6297,
      2119,
      1957,
      6573,
      5817,
      8196,
      7716,
      3746,
      6126,
      5877,
      7076,
      4545,
      5885,
      6567,
      4638,
      1725,
      7859,
      4773,
      1976,
      7307,
      2527,
      5636,
      3990,
      3062,
      5539,
      8180,
      3746,
      1801,
      6289,
      6368,
      7615,
      8413,
      7565,
      9271,
      3615,
      6541,
      8228,
      5098,
      7973,
      3811,
      5153,
      8485,
      26,
      1505,
      7729,
      5196,
      6459,
      3725,
      7067,
      796,
      9427,
      662,
      6660,
      1531,
      4316,
      3281,
      5354,
      2925,
      1853,
      2962,
      5966,
      463,
      3829,
      715,
      132,
      6269,
      8758,
      73,
      2124,
      1908,
      9906,
      9926,
      3266,
      1336,
      7636,
      3239,
      24,
      8523,
      6802,
      1094,
      8797,
      2902,
      3838,
      3718,
      6806,
      6257,
      7777,
      6,
      7140,
      3442,
      6246,
      674,
      4412,
      467,
      9548,
      5686,
      6020,
      5526,
      7436,
      2201,
      9763,
      8471,
      1508,
      4124,
      1691,
      1695,
      4470,
      395,
      2324,
      2226,
      6208,
      3392,
      9390,
      5235,
      3303,
      6900,
      8323,
      8198,
      1971,
      9168,
      1729,
      7776,
      2040,
      8339,
      7334,
      7697,
      2927,
      7453,
      8974,
      5567,
      2111,
      6819,
      4168,
      6180,
      1286,
      9256,
      8281,
      5498,
      3826,
      7435,
      4070,
      5751,
      7873,
      6722,
      391,
      7323,
      98,
      9051,
      6633,
      7308,
      3669,
      7036,
      3949,
      4148,
      7818,
      7783,
      2310,
      3739,
      7223,
      4645,
      5897,
      7965,
      9821,
      2438,
      8558,
      1434,
      3073,
      4913,
      8483,
      2011,
      966,
      2541,
      5616,
      601,
      5479,
      2627
    ],
    [
      7677,
      6394,
      3074,
      6741,
      8128,
      3146,
      2744,
      6404,
      772,
      5553,
      8534,
      3074,
      5374,
      3001,
      8506,
      8892,
      9740,
      9546,
      7111,
      2492,
      8084,
      9350,
      3495,
      9798,
      7231,
      539,
      3980,
      7991,
      9895,
      5204,
      9106,
      3217,
      8,
      713,
      1020,
      2198,
      3978,
      7261,
      9993,
      3669,
      1786,
      8449,
      6971,
      4692,
      5540,
      8084,
      3148,
      2674,
      6105,
      9131,
      5841,
      7178,
      6403,
      7190,
      5202,
      7677,
      1103,
      2401,
      3600,
      1856,
      2552,
      6456,
      7600,
      8857,
      3440,
      6027,
      763,
      348,
      6654,
      3396,
      1434,
      6755,
      9592,
      9332,
      6740,
      8861,
      3448,
      67,
      2234,
      8697,
      8023,
      5056,
      6228,
      8911,
      8801,
      1082,
      1282,
      9909,
      8073,
      250,
      3341,
      6870,
      5898,
      5113,
      1371,
      380,
      3917,
      456,
      9632,
      8399,
      6021,
      2512,
      7630,
      4233,
      1805,
      9724,
      7326,
      4562,
      3596,
      6270,
      6292,
      8303,
      5566,
      3740,
      9670,
      4323,
      1457,
      721,
      2536,
      5169,
      9571,
      9233,
      7946,
      1037,
      8639,
      7855,
      7122,
      5233,
      6316,
      397,
      1910,
      7114,
      9947,
      2188,
      2322,
      509,
      1948,
      7041,
      4061,
      520,
      4456,
      4328,
      6296,
      1891,
      5633,
      4778,
      6123,
      3105,
      8875,
      8878,
      976,
      5550,
      8444,
      9047,
      228,
      2644,
      8117,
      359,
      4224,
      5432,
      2255,
      5636,
      1627,
      9195,
      6842,
      1108,
      4120,
      9347,
      1707,
      8531,
      1230,
      9604,
      2101,
      7950,
      567,
      8523,
      3660,
      5690,
      1586,
      9138,
      3554,
      2903,
      3770,
      6537,
      3299,
      9974,
      7192,
      5708,
      2588,
      4410,
      5710,
      8966,
      3289,
      3540,
      7630,
      5140,
      2104,
      4535,
      9193,
      7,
      1364,
      5375,
      5052,
      5296,
      575,
      1385,
      231,
      4790,
      1878,
      2727,
      4510,
      3299,
      8400,
      9087,
      5674,
      7357,
      1456,
      6793,
      8236,
      8714,
      6703,
      2010,
      1316,
      9725,
      7585,
      5310,
      2853,
      4858,
      3949,
      7159,
      4697,
      513,
      375,
      134,
      4412,
      1248,
      5130,
      5192,
      8975,
      4709,
      793,
      4076,
      8464,
      2294,
      4252,
      9783,
      918,
      6367,
      6858,
      4601,
      9542,
      3693,
      4152,
      5124,
      8729,
      8019,
      7353,
      2013,
      6941,
      6135,
      2777,
      8531,
      840,
      3784,
      7820,
      6286,
      501,
      3907,
      1328,
      5051,
      1612,
      2992,
      2108,
      7170,
      248,
      5933,
      8609,
      6781,
      2040,
      8639,
      4039,
      8189,
      4615,
      4399,
      6622,
      7069,
      7712,
      956,
      2690,
      8589,
      5854,
      3317
    ],
    [
      4083,
      2476,
      3625,
      4928,
      2380,
      3052,
      9038,
      4102,
      8915,
      446,
      2969,
      3811,
      6838,
      2569,
      3987,
      9174,
      2110,
      9525,
      2752,
      4062,
      8585,
      4905,
      344,
      7551,
      3273,
      1021,
      6750,
      2749,
      6242,
      8282,
      6355,
      3481,
      6304,
      8736,
      8620,
      8080,
      1688,
      2077,
      1408,
      8729,
      190,
      1339,
      172,
      3981,
      6485,
      7379,
      4518,
      6757,
      5657,
      6492,
      4231,
      1255,
      2584,
      9601,
      3975,
      3438,
      742,
      879,
      8376,
      1098,
      7311,
      4079,
      7382,
      2203,
      9827,
      8350,
      4737,
      221,
      9803,
      2420,
      5754,
      5865,
      6013,
      4871,
      8220,
      4153,
      2189,
      368,
      7855,
      3270,
      9970,
      6502,
      5560,
      7758,
      4938,
      7215,
      2282,
      7789,
      4848,
      5437,
      5718,
      9881,
      6237,
      6485,
      9482,
      6574,
      8216,
      4880,
      9252,
      3854,
      3093,
      7066,
      3545,
      4344,
      8427,
      2742,
      8350,
      2298,
      9787,
      8476,
      8711,
      8295,
      7796,
      5598,
      4243,
      7101,
      4942,
      7474,
      8629,
      854,
      3183,
      4210,
      7517,
      1126,
      299,
      3297,
      9784,
      1691,
      4200,
      17,
      3548,
      3031,
      2844,
      5904,
      9984,
      4385,
      147,
      270,
      338,
      9954,
      2743,
      5085,
      3868,
      6439,
      8188,
      5951,
      5811,
      1438,
      9536,
      7076,
      1889,
      405,
      2821,
      233,
      9730,
      8711,
      4465,
      5780,
      3417,
      6290,
      3224,
      5230,
      3022,
      2929,
      8131,
      2476,
      9689,
      8284,
      6679,
      9614,
      3714,
      45,
      887,
      7145,
      9903,
      513,
      2220,
      8232,
      1396,
      6870,
      5084,
      5435,
      3097,
      1007,
      5556,
      2263,
      5179,
      4495,
      7963,
      7884,
      9977,
      5416,
      4416,
      1276,
      7514,
      2614,
      1764,
      8395,
      4242,
      9157,
      6628,
      9961,
      7336,
      6902,
      2605,
      9952,
      6867,
      2070,
      1841,
      9576,
      1825,
      3047,
      7901,
      4820,
      1638,
      6975,
      4296,
      4524,
      1812,
      5827,
      8340,
      8782,
      1224,
      132,
      670,
      9958,
      242,
      2269,
      2013,
      6686,
      6308,
      7886,
      443,
      5132,
      2300,
      1393,
      6423,
      9489,
      3688,
      798,
      3428,
      6757,
      452,
      772,
      9815,
      6543,
      2170,
      9179,
      4869,
      6663,
      6630,
      8951,
      897,
      7302,
      8886,
      2382,
      9184,
      2082,
      3396,
      9642,
      2758,
      1462,
      9446,
      7693,
      4715,
      4388,
      4140,
      3467,
      6605,
      147,
      844,
      8576,
      1149,
      168,
      4663,
      2531,
      2307,
      8311,
      2205,
      1876,
      5443,
      105,
      5297,
      2381,
      5411,
      9475,
      1025,
      1411,
      6111,
      3393,
      4159,
      7390
    ],
    [
      5436,
      7949,
      7709,
      8776,
      8625,
      1382,
      1324,
      5169,
      7188,
      6286,
      6607,
      8883,
      7864,
      9032,
      6977,
      8497,
      1212,
      3593,
      2354,
      6547,
      8379,
      5134,
      2427,
      1154,
      2345,
      2554,
      564,
      6292,
      9260,
      1898,
      1115,
      8591,
      4384,
      9261,
      4959,
      5770,
      7814,
      6588,
      9690,
      5229,
      7647,
      8395,
      5656,
      3805,
      8227,
      615,
      6289,
      5996,
      5607,
      8393,
      112,
      4092,
      9410,
      1260,
      7787,
      1817,
      6029,
      7130,
      3995,
      8941,
      397,
      8498,
      8319,
      1829,
      659,
      9337,
      5876,
      651,
      5992,
      2946,
      5585,
      4411,
      7963,
      7915,
      6866,
      21,
      3869,
      7821,
      5640,
      2633,
      715,
      7868,
      8616,
      2701,
      6312,
      4715,
      9507,
      7924,
      3490,
      447,
      7442,
      9826,
      2841,
      7236,
      5165,
      9476,
      5370,
      7044,
      9304,
      2360,
      8395,
      7037,
      6413,
      3886,
      6039,
      6242,
      4836,
      3942,
      3463,
      4176,
      3961,
      8789,
      9619,
      6095,
      7463,
      3902,
      9819,
      5533,
      2399,
      5276,
      3990,
      2358,
      4205,
      9017,
      2834,
      8790,
      9772,
      1879,
      7321,
      7861,
      3355,
      2974,
      9835,
      5864,
      9916,
      4080,
      1454,
      8860,
      8138,
      3445,
      4812,
      6384,
      4479,
      8384,
      3310,
      5799,
      6663,
      5166,
      339,
      709,
      3147,
      3227,
      9894,
      2679,
      9129,
      7509,
      1326,
      4109,
      8216,
      4714,
      7969,
      6877,
      5147,
      6313,
      892,
      1884,
      962,
      5482,
      2616,
      4360,
      9155,
      7178,
      5060,
      8977,
      6797,
      7892,
      6143,
      3610,
      1469,
      1313,
      1494,
      8292,
      287,
      9544,
      8406,
      5421,
      9775,
      1569,
      9232,
      3849,
      330,
      675,
      1564,
      5113,
      1498,
      9635,
      6412,
      2103,
      9433,
      8703,
      3241,
      4550,
      4841,
      2600,
      3009,
      9672,
      3703,
      2243,
      2131,
      3740,
      4225,
      8126,
      4972,
      2380,
      4445,
      3349,
      1285,
      2233,
      6667,
      2981,
      3258,
      9646,
      281,
      5758,
      8811,
      7860,
      2067,
      4437,
      1336,
      4575,
      9816,
      3613,
      66,
      2349,
      3393,
      9461,
      55,
      6851,
      2083,
      2383,
      7945,
      8823,
      672,
      8246,
      5222,
      3604,
      2857,
      7481,
      5187,
      7251,
      3791,
      4511,
      3092,
      1644,
      5731,
      8030,
      4459,
      5777,
      8825,
      9644,
      4632,
      3569,
      4681,
      9050,
      6430,
      1072,
      2870,
      6153,
      1864,
      9666,
      1559,
      8469,
      2268,
      7550,
      2362,
      6923,
      4286,
      8784,
      3196,
      2910,
      1121,
      4342,
      7217,
      5358,
      6163,
      8386,
      839,
      5641,
      6390,
      6290,
      9004,
      2062
    ],
    [
      8865,
      9326,
      2489,
      569,
      5003,
      7269,
      8458,
      9428,
      6813,
      3442,
      7679,
      3333,
      6413,
      1437,
      1598,
      8770,
      6588,
      1992,
      8302,
      7644,
      2751,
      528,
      3301,
      3817,
      3943,
      1558,
      9805,
      6192,
      6659,
      1141,
      8977,
      3483,
      8612,
      3255,
      3579,
      8057,
      1488,
      3136,
      1632,
      8408,
      2133,
      9892,
      3199,
      9015,
      9450,
      8516,
      7071,
      9842,
      6470,
      4294,
      7722,
      9877,
      473,
      5747,
      5658,
      3373,
      567,
      3237,
      7217,
      3526,
      8486,
      3474,
      114,
      2348,
      3876,
      7434,
      7730,
      1497,
      9900,
      4523,
      4751,
      6425,
      5391,
      4873,
      1452,
      2039,
      8132,
      6071,
      1447,
      3769,
      2229,
      6706,
      3933,
      292,
      7944,
      4635,
      2358,
      8473,
      6064,
      2385,
      1896,
      8321,
      5266,
      5246,
      1238,
      5889,
      3139,
      3280,
      4836,
      8543,
      6944,
      6207,
      6467,
      581,
      2338,
      7223,
      1263,
      4715,
      2540,
      8629,
      3080,
      9869,
      8016,
      5733,
      2545,
      9591,
      2434,
      9381,
      7035,
      4339,
      3466,
      1913,
      2585,
      2282,
      7232,
      8785,
      6943,
      2940,
      627,
      4896,
      7703,
      9386,
      1397,
      6007,
      1614,
      1654,
      8098,
      4024,
      8526,
      700,
      493,
      9655,
      1413,
      7629,
      4260,
      9598,
      4208,
      9215,
      6166,
      2661,
      3892,
      1998,
      9521,
      8483,
      2619,
      8137,
      3984,
      215,
      3710,
      2351,
      9847,
      2363,
      2528,
      9699,
      2905,
      1112,
      1730,
      4578,
      1564,
      4416,
      7664,
      9456,
      4226,
      9475,
      6878,
      679,
      1224,
      2316,
      7397,
      960,
      5685,
      5453,
      4160,
      6681,
      6397,
      363,
      4857,
      3962,
      3478,
      1460,
      9708,
      2359,
      4060,
      8567,
      3489,
      7421,
      5237,
      175,
      4103,
      6894,
      9473,
      8507,
      8973,
      2116,
      5437,
      9330,
      8737,
      6360,
      3283,
      4886,
      1555,
      7293,
      4418,
      3881,
      4289,
      5018,
      1387,
      6028,
      2374,
      7371,
      430,
      6329,
      7328,
      851,
      4675,
      8362,
      6944,
      7671,
      9321,
      8479,
      3189,
      2626,
      123,
      4371,
      1752,
      6306,
      4212,
      3241,
      7942,
      7714,
      4337,
      8444,
      6621,
      2174,
      9972,
      8149,
      4393,
      2817,
      254,
      3403,
      5552,
      4287,
      1790,
      511,
      7144,
      5081,
      5285,
      3154,
      5413,
      6722,
      2089,
      2030,
      4095,
      5857,
      7739,
      7232,
      2846,
      5800,
      7007,
      7149,
      6719,
      5974,
      9569,
      1729,
      1438,
      9136,
      7419,
      2146,
      1573,
      254,
      8599,
      6328,
      7864,
      3890,
      6443,
      1583,
      6911,
      938,
      4855,
      9843,
      2792,
      4937
    ],
    [
      4563,
      8631,
      2038,
      9140,
      5527,
      2,
      2366,
      24,
      1526,
      5559,
      5533,
      7411,
      3250,
      3977,
      6135,
      9363,
      7556,
      4284,
      8943,
      2805,
      7368,
      6558,
      243,
      1691,
      77,
      1755,
      5400,
      3403,
      5119,
      8925,
      1884,
      8208,
      4935,
      1515,
      1677,
      8925,
      4729,
      998,
      4027,
      1822,
      2695,
      7283,
      2712,
      2715,
      7622,
      4224,
      2749,
      7206,
      9354,
      446,
      9186,
      6201,
      267,
      2010,
      1645,
      5075,
      1357,
      6249,
      3418,
      4202,
      6288,
      3760,
      7587,
      9741,
      8268,
      9170,
      6029,
      3056,
      6970,
      137,
      9650,
      6896,
      9870,
      3829,
      4641,
      5682,
      8406,
      5141,
      7748,
      7660,
      4149,
      5645,
      4469,
      2683,
      3055,
      3641,
      7573,
      5301,
      380,
      6099,
      7770,
      4691,
      4050,
      344,
      1669,
      7524,
      8479,
      2985,
      3239,
      6368,
      9857,
      5435,
      9039,
      2177,
      539,
      8053,
      6782,
      7651,
      7223,
      6025,
      195,
      3234,
      9291,
      3342,
      1116,
      8033,
      2154,
      1437,
      8503,
      9075,
      6634,
      4570,
      3405,
      1289,
      7013,
      373,
      8921,
      7818,
      5615,
      47,
      3238,
      4835,
      6862,
      7354,
      8418,
      4645,
      1051,
      637,
      1410,
      5671,
      6208,
      6758,
      6241,
      3804,
      4639,
      7941,
      6562,
      9073,
      10,
      7125,
      4727,
      7948,
      2523,
      6538,
      7070,
      6469,
      9604,
      9841,
      4947,
      7695,
      8972,
      6056,
      4981,
      6860,
      9597,
      2784,
      5679,
      610,
      6954,
      7195,
      7223,
      5084,
      1078,
      3715,
      5429,
      3785,
      6172,
      393,
      5551,
      2555,
      2999,
      8144,
      1132,
      1631,
      2902,
      9895,
      524,
      3749,
      2932,
      162,
      8522,
      7164,
      7069,
      2941,
      4742,
      6502,
      7215,
      5103,
      8705,
      620,
      2611,
      7845,
      2586,
      1746,
      1912,
      7759,
      4633,
      5001,
      4944,
      6409,
      529,
      9600,
      4377,
      5436,
      7558,
      1111,
      980,
      4812,
      3600,
      7451,
      5068,
      8981,
      3372,
      6186,
      1114,
      6945,
      662,
      698,
      1498,
      6043,
      115,
      4826,
      5059,
      950,
      19,
      542,
      706,
      2553,
      9731,
      2772,
      7696,
      1331,
      9592,
      2281,
      331,
      9186,
      2211,
      1665,
      1258,
      1070,
      9953,
      1897,
      3305,
      1640,
      7982,
      7091,
      1315,
      1886,
      7759,
      7302,
      8215,
      2753,
      8845,
      1669,
      2264,
      6103,
      6916,
      8379,
      2129,
      1322,
      8299,
      574,
      9061,
      4065,
      1544,
      6195,
      6090,
      8661,
      5310,
      9202,
      9369,
      8955,
      6428,
      5025,
      3967,
      9273,
      1499,
      2498,
      9911,
      6637,
      5969,
      4646
    ],
    [
      5781,
      8280,
      6121,
      343,
      130,
      20,
      2344,
      4223,
      3432,
      2242,
      3050,
      1897,
      8020,
      7928,
      2061,
      4514,
      4272,
      2274,
      668,
      2821,
      5755,
      5300,
      3278,
      1557,
      8219,
      8109,
      2369,
      4117,
      5257,
      3105,
      1896,
      3980,
      5777,
      6543,
      1689,
      4502,
      6354,
      9131,
      5847,
      524,
      5439,
      3794,
      6456,
      552,
      6899,
      8799,
      4426,
      2609,
      4291,
      764,
      4385,
      1303,
      5487,
      6824,
      127,
      4369,
      3714,
      2936,
      4151,
      6050,
      8581,
      1858,
      2800,
      8149,
      3264,
      9288,
      9997,
      9720,
      1211,
      6684,
      4672,
      698,
      4227,
      85,
      492,
      9941,
      2599,
      5396,
      2817,
      6627,
      3837,
      9552,
      8988,
      3242,
      517,
      8898,
      3104,
      7436,
      8957,
      7366,
      9718,
      5484,
      5679,
      5983,
      1917,
      273,
      6861,
      5958,
      3048,
      7862,
      3736,
      6308,
      9828,
      242,
      3083,
      8099,
      6772,
      6427,
      2650,
      2520,
      7026,
      6246,
      7286,
      3517,
      4140,
      1034,
      2593,
      9314,
      36,
      4928,
      3024,
      1617,
      2526,
      4100,
      2889,
      6519,
      4204,
      8546,
      6900,
      5249,
      8822,
      6952,
      8036,
      7603,
      1965,
      4109,
      9916,
      5162,
      4210,
      4136,
      4667,
      6150,
      9960,
      8418,
      381,
      8191,
      8417,
      8226,
      3325,
      6912,
      4460,
      6662,
      593,
      353,
      6791,
      9102,
      1403,
      4558,
      416,
      480,
      8074,
      6390,
      8741,
      5729,
      8999,
      7729,
      8583,
      7289,
      9107,
      7780,
      9472,
      3031,
      9619,
      409,
      9947,
      5828,
      3444,
      5044,
      7052,
      1092,
      3591,
      1595,
      2708,
      9934,
      7424,
      2108,
      8144,
      5171,
      7212,
      2531,
      8007,
      4134,
      8048,
      5589,
      8600,
      3671,
      735,
      5910,
      8367,
      4322,
      6452,
      8767,
      9751,
      1576,
      5025,
      2125,
      8256,
      2288,
      2382,
      1046,
      5569,
      3187,
      725,
      442,
      8022,
      7714,
      1277,
      9398,
      8577,
      828,
      2282,
      7642,
      9226,
      2218,
      9226,
      4231,
      1326,
      4955,
      5844,
      2139,
      7666,
      6072,
      700,
      5404,
      1691,
      1649,
      1803,
      5020,
      5051,
      9504,
      5984,
      2957,
      116,
      7783,
      6634,
      6628,
      3505,
      1496,
      6844,
      4371,
      7967,
      7076,
      8074,
      6173,
      2382,
      7032,
      3369,
      6948,
      3146,
      4384,
      1174,
      2242,
      7618,
      5273,
      5945,
      4773,
      7370,
      5629,
      4031,
      2658,
      7555,
      2089,
      5568,
      3589,
      8146,
      2528,
      1587,
      8793,
      9605,
      9904,
      7286,
      5210,
      2853,
      1433,
      5179,
      2673,
      4461,
      5836,
      1910,
      1842,
      6206,
      5276
    ]
  ],
  "a": 26,
  "b0": 293,
  "l1": 5,
  "l2": 298,
  "dimW": 276,
  "codimW": 40,
  "rank_R2_mod_W": 520,
  "h0": 0,
  "certified": true
}


==> anc/genus_two/large_cohomological/recomputed_14_17_seed0.json <==
{"W": [[7961, 6634, 4969, 7808, 5866, 9558, 3578, 8268, 2281, 4617, 2289, 1553, 4104, 8725, 9861, 2407], [5081, 1618, 1208, 5409, 7735, 9171, 1649, 5796, 7113, 5180, 3350, 9052, 7815, 7253, 8541, 4267], [1020, 8989, 230, 1528, 6534, 18, 8086, 5458, 3996, 5328, 1031, 3130, 9298, 3632, 3909, 2334], [8896, 7339, 1494, 1318, 5243, 8322, 8016, 1786, 4938, 9031, 4769, 2044, 8969, 5451, 8852, 3329], [9882, 8965, 9627, 4712, 7290, 1501, 9769, 6306, 5194, 9431, 3966, 4756, 3012, 3102, 3059, 540], [4260, 7807, 1131, 1471, 2133, 2450, 633, 1314, 8857, 6410, 8594, 4515, 8549, 3858, 3525, 9663], [6871, 9497, 4509, 7382, 8071, 5855, 1349, 5313, 1889, 7969, 9618, 5493, 3119, 3981, 265, 4440], [1919, 3612, 6095, 2793, 5448, 6981, 1018, 1648, 2397, 3584, 741, 9402, 8752, 9865, 1212, 437], [2038, 3088, 9934, 9436, 1961, 6409, 1499, 6064, 1901, 596, 9920, 354, 3188, 3030, 2029, 7851], [3450, 1000, 373, 8916, 6973, 1662, 4258, 1146, 3618, 1179, 4932, 5739, 7144, 2954, 1000, 8251], [7653, 645, 9772, 1653, 6410, 3266, 4262, 5874, 7704, 9335, 2775, 3332, 951, 2592, 2653, 5608], [8674, 4107, 1920, 9777, 7246, 2864, 216, 7727, 6715, 9324, 8332, 5102, 5851, 6367, 4111, 2513], [9184, 203, 7503, 1295, 5503, 748, 8918, 4601, 2209, 3934, 7894, 5770, 9996, 4716, 5885, 9671], [2168, 5083, 6357, 6789, 1322, 24, 9741, 3150, 5478, 2622, 3922, 3655, 7342, 6203, 9308, 6789], [516, 6590, 9297, 6852, 766, 2714, 7296, 1046, 4247, 2583, 7313, 8643, 7983, 9198, 9895, 1]], "Wp": [[637, 8103, 5340, 5112, 7649, 816, 6801, 3080, 8987, 1367, 2138, 241, 6583, 6840, 5180, 55, 3498, 234, 38, 8656, 1602, 3120, 1948, 9967, 3252, 4954, 4587, 2985, 1641, 7792, 6499, 1332, 357, 4500, 7421, 1896, 4202, 2185, 8533, 5686, 1885, 2530, 4561, 304, 693, 666, 3370, 4254, 9148, 5156, 6011, 9297, 688, 9954, 8101, 7514, 7134, 6102, 8813, 2921, 3405, 6153, 9619, 4768, 145, 2268, 2474, 4446, 5462, 5529, 6016, 1535, 5541, 584, 675, 4417, 2684, 2448, 9559, 4743, 5913, 6468, 8986, 2124, 4807, 1882, 7832, 3927, 790, 5044, 2942, 8569, 1161, 4958, 6605, 5382, 4902, 6794, 1780, 1628, 9188, 7883, 7766, 5522, 5630, 2036, 7849, 1900, 8154, 6988, 619, 4946, 5489, 2550, 2728, 9248, 6153, 1424, 1078, 1387, 3244, 3621, 1001, 6304, 128, 1606, 6452, 9117, 8503, 4748, 7348, 8005, 9582, 3559, 6931, 1370, 6034, 3606, 4274, 9588, 2729, 7065, 3144, 5873, 1884, 1046, 452, 8614, 7399, 3304, 1948, 8144, 6520, 4202, 3395, 689, 3537, 2397, 1714, 3243, 7510, 6193, 5925, 8952, 2479, 1716, 9768, 7993, 2431, 9239, 6650, 6934, 8539, 8116, 5283, 8166, 8169, 3309, 8893, 9990, 3584, 159, 5574, 5214, 5272, 581, 8603, 2430, 4208, 9872, 2554, 6209, 9551, 4823, 7707, 1087, 1386, 8462, 645, 1087, 3687, 2138, 665, 4922, 250, 7349, 5416, 2632, 2438, 7548, 6083, 8273, 6262, 8680, 8231, 550, 9402, 1485, 8486, 9832, 1251, 6985, 3376, 4745, 8772, 9807, 6845, 7900, 6366, 9952, 9607, 3826, 335, 3, 2981, 4955, 8304, 9343, 4169, 5450, 1075, 8085, 4292, 4961, 6685, 6294, 6286, 1020, 2683, 2086, 3914, 4703, 5472, 909, 588, 7886, 6846, 2308, 8058, 9862, 1337, 2480, 5779, 6736, 576, 7639, 6335, 7518, 770, 1662, 7715, 2480, 331, 531, 9802, 2174, 5306, 1725, 8997, 5679, 3194, 6281, 8033, 1818, 985, 9996, 7654, 5535, 2036, 4855, 2082, 6351, 4813, 1991, 8503, 3098, 625, 6422, 7283, 6087, 3120, 7462, 5841, 1234, 731, 655, 7965, 4184], [436, 8520, 9326, 9368, 3538, 3762, 1531, 8231, 8580, 6883, 8308, 5002, 1858, 2386, 6979, 9273, 6914, 1376, 1716, 6809, 1030, 1625, 6802, 2558, 503, 7319, 7062, 6832, 493, 8136, 5316, 4138, 1286, 5775, 1152, 1988, 5886, 481, 5659, 5699, 2914, 163, 3776, 5993, 1155, 9774, 2347, 3407, 52, 3355, 2018, 117, 4804, 6047, 403, 9909, 3815, 2324, 3063, 7439, 1841, 7810, 5643, 4230, 2132, 457, 3409, 5934, 5488, 7755, 4794, 4855, 9063, 5357, 3015, 9716, 1323, 1680, 8736, 9516, 5042, 2562, 6170, 2407, 2051, 3650, 5175, 8328, 3978, 3877, 3013, 4768, 6102, 6877, 757, 2166, 9850, 336, 6452, 1276, 1199, 2163, 6885, 4905, 9023, 6828, 2331, 9684, 6917, 4882, 5809, 1385, 4064, 7287, 6049, 8670, 947, 6167, 6694, 138, 6835, 5253, 7230, 3342, 6088, 4805, 7715, 1491, 3038, 1779, 4537, 1837, 9145, 9921, 2521, 7309, 6533, 3037, 6909, 7073, 2862, 4062, 7429, 5576, 8574, 2335, 5822, 7576, 1417, 7918, 3336, 4828, 30, 7357, 7569, 127, 3583, 4891, 1875, 4934, 8932, 9980, 2559, 6950, 7723, 1516, 8153, 3807, 8908, 6640, 4588, 354, 1979, 4424, 664, 4, 4203, 6527, 8619, 9529, 6491, 7284, 1671, 4138, 5797, 4643, 3211, 9755, 1396, 580, 1154, 4300, 5007, 8743, 5568, 1936, 8686, 4080, 2679, 1115, 6796, 4746, 4632, 8516, 2202, 9404, 8569, 3445, 8706, 1725, 6730, 8905, 6609, 4564, 4788, 7247, 6091, 9309, 2257, 2573, 2020, 1974, 6249, 6573, 9683, 7666, 2286, 9168, 4898, 5800, 7744, 6801, 3571, 7810, 8009, 8217, 5214, 8072, 986, 7274, 4918, 2339, 8118, 858, 3534, 418, 5822, 7725, 6405, 165, 8631, 1088, 1333, 6473, 105, 5919, 674, 1903, 61, 4429, 4792, 3714, 2304, 9385, 4717, 3132, 1727, 7110, 7551, 5409, 6293, 2756, 5418, 6909, 7131, 2425, 7328, 2416, 8587, 5178, 2117, 3422, 3060, 7276, 5720, 6371, 7000, 8060, 6382, 3607, 3214, 7197, 3346, 9609, 815, 6362, 545, 3834, 1387, 3059, 5957, 933, 2840, 3818, 4874, 1419, 8390, 4660], [5784, 6740, 7508, 883, 8456, 8965, 7055, 9518, 7448, 8031, 4173, 7793, 3529, 5524, 4356, 691, 717, 861, 2668, 5731, 63, 4748, 116, 2300, 1043, 7008, 3639, 9971, 6496, 9138, 3620, 7433, 3159, 5562, 9966, 1676, 9934, 1402, 5226, 5290, 8780, 7466, 5327, 4186, 472, 8552, 726, 3115, 6040, 1312, 3433, 8593, 5664, 3076, 3303, 4116, 4936, 5115, 8468, 6302, 4172, 7898, 5635, 3931, 729, 5010, 9043, 1185, 150, 7551, 8115, 7179, 777, 6752, 8086, 7545, 7210, 1935, 1402, 1334, 3950, 1617, 2519, 6783, 3497, 7219, 1263, 6994, 9158, 6463, 644, 2955, 4091, 8028, 3605, 2098, 4571, 5768, 5236, 7124, 1757, 9126, 4677, 9995, 8864, 3296, 4860, 7238, 8421, 9906, 7570, 8784, 4276, 4465, 3797, 271, 1945, 1620, 2827, 6793, 4075, 3572, 4662, 105, 8774, 8442, 7016, 815, 1995, 6302, 4464, 1937, 9251, 5880, 3761, 8956, 4623, 3630, 3934, 1061, 8489, 5038, 5362, 3827, 6114, 7868, 4699, 9536, 2807, 2249, 253, 9062, 8271, 5372, 6012, 9591, 414, 2127, 6481, 2543, 2896, 8363, 1252, 2221, 3383, 8138, 9330, 3497, 3855, 2164, 3828, 6301, 5791, 9969, 9683, 2171, 8166, 1769, 426, 8625, 9766, 5875, 8015, 7464, 5057, 207, 3605, 9101, 2671, 8105, 7879, 8946, 5143, 1290, 4246, 2251, 9900, 6583, 3130, 5184, 4779, 6292, 969, 3418, 627, 5163, 4089, 5622, 7228, 3701, 4261, 5638, 2659, 4995, 278, 5838, 9397, 8839, 953, 2477, 5790, 360, 8046, 1004, 402, 3956, 736, 203, 3699, 5352, 1090, 1022, 5651, 6924, 2225, 3547, 7355, 7130, 2327, 5866, 5111, 2898, 5387, 6695, 6269, 157, 6705, 4321, 8744, 8705, 7580, 687, 9252, 2008, 6699, 6394, 2806, 50, 8201, 2264, 8420, 2427, 1304, 5407, 3889, 2888, 4043, 360, 2766, 9198, 2757, 1285, 6998, 9795, 1698, 7495, 2458, 9862, 656, 4136, 5574, 6168, 446, 595, 8132, 1468, 5871, 4796, 2470, 7505, 3869, 8313, 5829, 2658, 6630, 5531, 4421, 8066, 6432, 242, 5091, 8689, 4722, 9018, 7682, 572, 8712, 9347], [9045, 4299, 627, 7469, 6472, 1966, 6615, 5678, 8126, 838, 338, 4473, 561, 4160, 9535, 4747, 3393, 8671, 8458, 5575, 6325, 4106, 3423, 1900, 9273, 5397, 3975, 9603, 8729, 5789, 2663, 2507, 5417, 148, 9583, 839, 9254, 2558, 5645, 5950, 4770, 4807, 5292, 8107, 6613, 9841, 7061, 2785, 16, 2306, 9315, 714, 7239, 2061, 5592, 152, 7871, 4220, 3074, 1150, 8992, 6944, 4566, 2848, 8675, 2782, 1036, 2578, 9497, 1803, 8256, 8903, 9913, 6302, 7121, 4354, 5101, 4668, 223, 7023, 4594, 4230, 8812, 8638, 9085, 5208, 5607, 3112, 7072, 2321, 97, 8377, 2544, 9228, 6293, 5913, 7604, 595, 9201, 6744, 3740, 257, 5934, 8668, 2597, 3186, 5807, 8142, 313, 4082, 9364, 3966, 4496, 3033, 6880, 1276, 9390, 7342, 3878, 7367, 8337, 1645, 3084, 2694, 7217, 1068, 6991, 6467, 4454, 4140, 7163, 5835, 9989, 5370, 1484, 5030, 493, 8069, 179, 4105, 3322, 6519, 6334, 7137, 6377, 629, 9546, 7623, 5809, 9319, 2077, 9247, 4560, 5375, 398, 6522, 7761, 8547, 2217, 681, 1335, 9272, 5692, 5914, 73, 1136, 3125, 1815, 8857, 7718, 706, 5153, 415, 5157, 6433, 2052, 4506, 6658, 2328, 9759, 2416, 6622, 5015, 8380, 980, 2669, 2054, 2194, 7878, 765, 8513, 712, 9092, 6344, 2952, 5647, 9599, 1356, 1322, 9171, 2857, 4351, 3303, 4275, 5372, 4159, 4247, 8477, 7478, 2542, 7353, 9055, 2503, 632, 9592, 2899, 8392, 553, 5178, 1173, 3160, 7480, 3911, 7514, 8556, 2611, 5466, 2209, 7806, 9108, 936, 8903, 1350, 8481, 5625, 40, 1310, 1703, 7007, 9953, 5772, 9343, 7398, 5501, 6194, 8395, 5931, 1947, 2230, 5191, 372, 2991, 2049, 314, 5535, 9952, 3167, 723, 6780, 1016, 5099, 6381, 855, 9837, 2755, 5863, 1268, 6688, 884, 7220, 5815, 9898, 4191, 5074, 9219, 7432, 6753, 2960, 502, 7433, 4327, 3121, 6351, 1050, 5859, 1577, 2021, 429, 5747, 349, 2901, 6615, 223, 5288, 7478, 9077, 8126, 7807, 1318, 847, 8775, 6585, 4296, 455, 8451, 1568, 1312, 5465], [5874, 1613, 7723, 541, 2527, 8463, 4703, 602, 11, 6171, 5532, 2570, 8983, 2406, 2630, 2860, 2604, 3974, 5378, 390, 7912, 6522, 723, 3709, 3936, 4613, 5383, 2785, 3902, 5768, 3703, 2680, 6893, 7584, 5952, 9263, 2260, 6332, 9255, 220, 2656, 9562, 92, 6388, 2817, 2439, 319, 412, 5297, 8357, 60, 625, 773, 1833, 9388, 2419, 2509, 6223, 433, 6860, 7147, 9306, 5454, 4062, 2258, 5964, 8359, 3549, 8738, 6559, 1196, 2126, 6680, 9275, 5744, 1581, 7070, 7144, 4024, 7719, 6254, 3686, 6469, 3933, 7883, 6505, 9525, 1130, 4134, 4519, 8627, 6091, 8885, 355, 9896, 7775, 3883, 4526, 660, 5268, 6402, 1747, 8756, 798, 2362, 6429, 439, 6898, 6440, 7093, 1717, 7547, 9898, 7569, 2644, 2778, 5578, 7771, 6735, 2605, 9669, 4648, 8250, 1843, 6033, 5659, 2337, 5859, 7744, 8498, 883, 3206, 4221, 2898, 9563, 5319, 4850, 6227, 679, 4769, 9034, 7064, 571, 6726, 4408, 6146, 3410, 5683, 2198, 2165, 1807, 5848, 2715, 511, 7054, 9448, 6527, 7594, 1247, 1275, 6970, 8927, 9075, 2265, 2772, 2506, 3399, 2694, 3739, 486, 8606, 2220, 8078, 5848, 4719, 5491, 1941, 6698, 4288, 2593, 5611, 8217, 5436, 8734, 2368, 6162, 9100, 5001, 3842, 6202, 5677, 6394, 7721, 8381, 5016, 6719, 6656, 1600, 2523, 2419, 80, 9559, 9756, 8472, 1750, 3357, 9761, 9881, 8412, 1821, 4369, 2762, 6158, 1398, 590, 171, 1890, 5933, 7875, 5215, 1771, 7415, 6047, 9572, 4159, 7971, 3747, 2605, 9201, 9037, 1276, 8322, 2752, 422, 2733, 8472, 6699, 9965, 3409, 7179, 6635, 4327, 346, 9624, 2199, 6360, 2807, 7224, 9256, 879, 6144, 1422, 9637, 6638, 5480, 3819, 8303, 7463, 640, 7863, 1667, 4402, 8314, 8032, 9024, 6456, 7744, 4346, 2965, 3764, 8863, 5969, 2613, 4955, 9975, 2353, 7486, 1127, 1122, 7833, 6442, 9275, 6717, 9111, 1511, 4350, 7901, 3762, 1816, 4861, 2311, 5889, 1542, 2271, 929, 2241, 9609, 9154, 3252, 115, 541, 6624, 9146, 9858, 8033, 1753, 7749, 9167], [5689, 5620, 1597, 84, 3959, 3713, 8154, 5103, 4496, 3680, 146, 8120, 5814, 8339, 5584, 1501, 1269, 4993, 9398, 6918, 3706, 6021, 6244, 2383, 3795, 4716, 3265, 7882, 5884, 4635, 6297, 2119, 1957, 6573, 5817, 8196, 7716, 3746, 6126, 5877, 7076, 4545, 5885, 6567, 4638, 1725, 7859, 4773, 1976, 7307, 2527, 5636, 3990, 3062, 5539, 8180, 3746, 1801, 6289, 6368, 7615, 8413, 7565, 9271, 3615, 6541, 8228, 5098, 7973, 3811, 5153, 8485, 26, 1505, 7729, 5196, 6459, 3725, 7067, 796, 9427, 662, 6660, 1531, 4316, 3281, 5354, 2925, 1853, 2962, 5966, 463, 3829, 715, 132, 6269, 8758, 73, 2124, 1908, 9906, 9926, 3266, 1336, 7636, 3239, 24, 8523, 6802, 1094, 8797, 2902, 3838, 3718, 6806, 6257, 7777, 6, 7140, 3442, 6246, 674, 4412, 467, 9548, 5686, 6020, 5526, 7436, 2201, 9763, 8471, 1508, 4124, 1691, 1695, 4470, 395, 2324, 2226, 6208, 3392, 9390, 5235, 3303, 6900, 8323, 8198, 1971, 9168, 1729, 7776, 2040, 8339, 7334, 7697, 2927, 7453, 8974, 5567, 2111, 6819, 4168, 6180, 1286, 9256, 8281, 5498, 3826, 7435, 4070, 5751, 7873, 6722, 391, 7323, 98, 9051, 6633, 7308, 3669, 7036, 3949, 4148, 7818, 7783, 2310, 3739, 7223, 4645, 5897, 7965, 9821, 2438, 8558, 1434, 3073, 4913, 8483, 2011, 966, 2541, 5616, 601, 5479, 2627, 7677, 6394, 3074, 6741, 8128, 3146, 2744, 6404, 772, 5553, 8534, 3074, 5374, 3001, 8506, 8892, 9740, 9546, 7111, 2492, 8084, 9350, 3495, 9798, 7231, 539, 3980, 7991, 9895, 5204, 9106, 3217, 8, 713, 1020, 2198, 3978, 7261, 9993, 3669, 1786, 8449, 6971, 4692, 5540, 8084, 3148, 2674, 6105, 9131, 5841, 7178, 6403, 7190, 5202, 7677, 1103, 2401, 3600, 1856, 2552, 6456, 7600, 8857, 3440, 6027, 763, 348, 6654, 3396, 1434, 6755, 9592, 9332, 6740, 8861, 3448, 67, 2234, 8697, 8023, 5056, 6228, 8911, 8801, 1082, 1282, 9909, 8073, 250, 3341, 6870, 5898, 5113, 1371, 380, 3917, 456, 9632, 8399, 6021, 2512], [7630, 4233, 1805, 9724, 7326, 4562, 3596, 6270, 6292, 8303, 5566, 3740, 9670, 4323, 1457, 721, 2536, 5169, 9571, 9233, 7946, 1037, 8639, 7855, 7122, 5233, 6316, 397, 1910, 7114, 9947, 2188, 2322, 509, 1948, 7041, 4061, 520, 4456, 4328, 6296, 1891, 5633, 4778, 6123, 3105, 8875, 8878, 976, 5550, 8444, 9047, 228, 2644, 8117, 359, 4224, 5432, 2255, 5636, 1627, 9195, 6842, 1108, 4120, 9347, 1707, 8531, 1230, 9604, 2101, 7950, 567, 8523, 3660, 5690, 1586, 9138, 3554, 2903, 3770, 6537, 3299, 9974, 7192, 5708, 2588, 4410, 5710, 8966, 3289, 3540, 7630, 5140, 2104, 4535, 9193, 7, 1364, 5375, 5052, 5296, 575, 1385, 231, 4790, 1878, 2727, 4510, 3299, 8400, 9087, 5674, 7357, 1456, 6793, 8236, 8714, 6703, 2010, 1316, 9725, 7585, 5310, 2853, 4858, 3949, 7159, 4697, 513, 375, 134, 4412, 1248, 5130, 5192, 8975, 4709, 793, 4076, 8464, 2294, 4252, 9783, 918, 6367, 6858, 4601, 9542, 3693, 4152, 5124, 8729, 8019, 7353, 2013, 6941, 6135, 2777, 8531, 840, 3784, 7820, 6286, 501, 3907, 1328, 5051, 1612, 2992, 2108, 7170, 248, 5933, 8609, 6781, 2040, 8639, 4039, 8189, 4615, 4399, 6622, 7069, 7712, 956, 2690, 8589, 5854, 3317, 4083, 2476, 3625, 4928, 2380, 3052, 9038, 4102, 8915, 446, 2969, 3811, 6838, 2569, 3987, 9174, 2110, 9525, 2752, 4062, 8585, 4905, 344, 7551, 3273, 1021, 6750, 2749, 6242, 8282, 6355, 3481, 6304, 8736, 8620, 8080, 1688, 2077, 1408, 8729, 190, 1339, 172, 3981, 6485, 7379, 4518, 6757, 5657, 6492, 4231, 1255, 2584, 9601, 3975, 3438, 742, 879, 8376, 1098, 7311, 4079, 7382, 2203, 9827, 8350, 4737, 221, 9803, 2420, 5754, 5865, 6013, 4871, 8220, 4153, 2189, 368, 7855, 3270, 9970, 6502, 5560, 7758, 4938, 7215, 2282, 7789, 4848, 5437, 5718, 9881, 6237, 6485, 9482, 6574, 8216, 4880, 9252, 3854, 3093, 7066, 3545, 4344, 8427, 2742, 8350, 2298, 9787, 8476, 8711, 8295, 7796, 5598, 4243, 7101, 4942, 7474], [8629, 854, 3183, 4210, 7517, 1126, 299, 3297, 9784, 1691, 4200, 17, 3548, 3031, 2844, 5904, 9984, 4385, 147, 270, 338, 9954, 2743, 5085, 3868, 6439, 8188, 5951, 5811, 1438, 9536, 7076, 1889, 405, 2821, 233, 9730, 8711, 4465, 5780, 3417, 6290, 3224, 5230, 3022, 2929, 8131, 2476, 9689, 8284, 6679, 9614, 3714, 45, 887, 7145, 9903, 513, 2220, 8232, 1396, 6870, 5084, 5435, 3097, 1007, 5556, 2263, 5179, 4495, 7963, 7884, 9977, 5416, 4416, 1276, 7514, 2614, 1764, 8395, 4242, 9157, 6628, 9961, 7336, 6902, 2605, 9952, 6867, 2070, 1841, 9576, 1825, 3047, 7901, 4820, 1638, 6975, 4296, 4524, 1812, 5827, 8340, 8782, 1224, 132, 670, 9958, 242, 2269, 2013, 6686, 6308, 7886, 443, 5132, 2300, 1393, 6423, 9489, 3688, 798, 3428, 6757, 452, 772, 9815, 6543, 2170, 9179, 4869, 6663, 6630, 8951, 897, 7302, 8886, 2382, 9184, 2082, 3396, 9642, 2758, 1462, 9446, 7693, 4715, 4388, 4140, 3467, 6605, 147, 844, 8576, 1149, 168, 4663, 2531, 2307, 8311, 2205, 1876, 5443, 105, 5297, 2381, 5411, 9475, 1025, 1411, 6111, 3393, 4159, 7390, 5436, 7949, 7709, 8776, 8625, 1382, 1324, 5169, 7188, 6286, 6607, 8883, 7864, 9032, 6977, 8497, 1212, 3593, 2354, 6547, 8379, 5134, 2427, 1154, 2345, 2554, 564, 6292, 9260, 1898, 1115, 8591, 4384, 9261, 4959, 5770, 7814, 6588, 9690, 5229, 7647, 8395, 5656, 3805, 8227, 615, 6289, 5996, 5607, 8393, 112, 4092, 9410, 1260, 7787, 1817, 6029, 7130, 3995, 8941, 397, 8498, 8319, 1829, 659, 9337, 5876, 651, 5992, 2946, 5585, 4411, 7963, 7915, 6866, 21, 3869, 7821, 5640, 2633, 715, 7868, 8616, 2701, 6312, 4715, 9507, 7924, 3490, 447, 7442, 9826, 2841, 7236, 5165, 9476, 5370, 7044, 9304, 2360, 8395, 7037, 6413, 3886, 6039, 6242, 4836, 3942, 3463, 4176, 3961, 8789, 9619, 6095, 7463, 3902, 9819, 5533, 2399, 5276, 3990, 2358, 4205, 9017, 2834, 8790, 9772, 1879, 7321, 7861, 3355, 2974, 9835, 5864], [9916, 4080, 1454, 8860, 8138, 3445, 4812, 6384, 4479, 8384, 3310, 5799, 6663, 5166, 339, 709, 3147, 3227, 9894, 2679, 9129, 7509, 1326, 4109, 8216, 4714, 7969, 6877, 5147, 6313, 892, 1884, 962, 5482, 2616, 4360, 9155, 7178, 5060, 8977, 6797, 7892, 6143, 3610, 1469, 1313, 1494, 8292, 287, 9544, 8406, 5421, 9775, 1569, 9232, 3849, 330, 675, 1564, 5113, 1498, 9635, 6412, 2103, 9433, 8703, 3241, 4550, 4841, 2600, 3009, 9672, 3703, 2243, 2131, 3740, 4225, 8126, 4972, 2380, 4445, 3349, 1285, 2233, 6667, 2981, 3258, 9646, 281, 5758, 8811, 7860, 2067, 4437, 1336, 4575, 9816, 3613, 66, 2349, 3393, 9461, 55, 6851, 2083, 2383, 7945, 8823, 672, 8246, 5222, 3604, 2857, 7481, 5187, 7251, 3791, 4511, 3092, 1644, 5731, 8030, 4459, 5777, 8825, 9644, 4632, 3569, 4681, 9050, 6430, 1072, 2870, 6153, 1864, 9666, 1559, 8469, 2268, 7550, 2362, 6923, 4286, 8784, 3196, 2910, 1121, 4342, 7217, 5358, 6163, 8386, 839, 5641, 6390, 6290, 9004, 2062, 8865, 9326, 2489, 569, 5003, 7269, 8458, 9428, 6813, 3442, 7679, 3333, 6413, 1437, 1598, 8770, 6588, 1992, 8302, 7644, 2751, 528, 3301, 3817, 3943, 1558, 9805, 6192, 6659, 1141, 8977, 3483, 8612, 3255, 3579, 8057, 1488, 3136, 1632, 8408, 2133, 9892, 3199, 9015, 9450, 8516, 7071, 9842, 6470, 4294, 7722, 9877, 473, 5747, 5658, 3373, 567, 3237, 7217, 3526, 8486, 3474, 114, 2348, 3876, 7434, 7730, 1497, 9900, 4523, 4751, 6425, 5391, 4873, 1452, 2039, 8132, 6071, 1447, 3769, 2229, 6706, 3933, 292, 7944, 4635, 2358, 8473, 6064, 2385, 1896, 8321, 5266, 5246, 1238, 5889, 3139, 3280, 4836, 8543, 6944, 6207, 6467, 581, 2338, 7223, 1263, 4715, 2540, 8629, 3080, 9869, 8016, 5733, 2545, 9591, 2434, 9381, 7035, 4339, 3466, 1913, 2585, 2282, 7232, 8785, 6943, 2940, 627, 4896, 7703, 9386, 1397, 6007, 1614, 1654, 8098, 4024, 8526, 700, 493, 9655, 1413, 7629, 4260, 9598, 4208, 9215, 6166, 2661], [3892, 1998, 9521, 8483, 2619, 8137, 3984, 215, 3710, 2351, 9847, 2363, 2528, 9699, 2905, 1112, 1730, 4578, 1564, 4416, 7664, 9456, 4226, 9475, 6878, 679, 1224, 2316, 7397, 960, 5685, 5453, 4160, 6681, 6397, 363, 4857, 3962, 3478, 1460, 9708, 2359, 4060, 8567, 3489, 7421, 5237, 175, 4103, 6894, 9473, 8507, 8973, 2116, 5437, 9330, 8737, 6360, 3283, 4886, 1555, 7293, 4418, 3881, 4289, 5018, 1387, 6028, 2374, 7371, 430, 6329, 7328, 851, 4675, 8362, 6944, 7671, 9321, 8479, 3189, 2626, 123, 4371, 1752, 6306, 4212, 3241, 7942, 7714, 4337, 8444, 6621, 2174, 9972, 8149, 4393, 2817, 254, 3403, 5552, 4287, 1790, 511, 7144, 5081, 5285, 3154, 5413, 6722, 2089, 2030, 4095, 5857, 7739, 7232, 2846, 5800, 7007, 7149, 6719, 5974, 9569, 1729, 1438, 9136, 7419, 2146, 1573, 254, 8599, 6328, 7864, 3890, 6443, 1583, 6911, 938, 4855, 9843, 2792, 4937, 4563, 8631, 2038, 9140, 5527, 2, 2366, 24, 1526, 5559, 5533, 7411, 3250, 3977, 6135, 9363, 7556, 4284, 8943, 2805, 7368, 6558, 243, 1691, 77, 1755, 5400, 3403, 5119, 8925, 1884, 8208, 4935, 1515, 1677, 8925, 4729, 998, 4027, 1822, 2695, 7283, 2712, 2715, 7622, 4224, 2749, 7206, 9354, 446, 9186, 6201, 267, 2010, 1645, 5075, 1357, 6249, 3418, 4202, 6288, 3760, 7587, 9741, 8268, 9170, 6029, 3056, 6970, 137, 9650, 6896, 9870, 3829, 4641, 5682, 8406, 5141, 7748, 7660, 4149, 5645, 4469, 2683, 3055, 3641, 7573, 5301, 380, 6099, 7770, 4691, 4050, 344, 1669, 7524, 8479, 2985, 3239, 6368, 9857, 5435, 9039, 2177, 539, 8053, 6782, 7651, 7223, 6025, 195, 3234, 9291, 3342, 1116, 8033, 2154, 1437, 8503, 9075, 6634, 4570, 3405, 1289, 7013, 373, 8921, 7818, 5615, 47, 3238, 4835, 6862, 7354, 8418, 4645, 1051, 637, 1410, 5671, 6208, 6758, 6241, 3804, 4639, 7941, 6562, 9073, 10, 7125, 4727, 7948, 2523, 6538, 7070, 6469, 9604, 9841, 4947, 7695, 8972, 6056, 4981, 6860, 9597, 2784], [5679, 610, 6954, 7195, 7223, 5084, 1078, 3715, 5429, 3785, 6172, 393, 5551, 2555, 2999, 8144, 1132, 1631, 2902, 9895, 524, 3749, 2932, 162, 8522, 7164, 7069, 2941, 4742, 6502, 7215, 5103, 8705, 620, 2611, 7845, 2586, 1746, 1912, 7759, 4633, 5001, 4944, 6409, 529, 9600, 4377, 5436, 7558, 1111, 980, 4812, 3600, 7451, 5068, 8981, 3372, 6186, 1114, 6945, 662, 698, 1498, 6043, 115, 4826, 5059, 950, 19, 542, 706, 2553, 9731, 2772, 7696, 1331, 9592, 2281, 331, 9186, 2211, 1665, 1258, 1070, 9953, 1897, 3305, 1640, 7982, 7091, 1315, 1886, 7759, 7302, 8215, 2753, 8845, 1669, 2264, 6103, 6916, 8379, 2129, 1322, 8299, 574, 9061, 4065, 1544, 6195, 6090, 8661, 5310, 9202, 9369, 8955, 6428, 5025, 3967, 9273, 1499, 2498, 9911, 6637, 5969, 4646, 5781, 8280, 6121, 343, 130, 20, 2344, 4223, 3432, 2242, 3050, 1897, 8020, 7928, 2061, 4514, 4272, 2274, 668, 2821, 5755, 5300, 3278, 1557, 8219, 8109, 2369, 4117, 5257, 3105, 1896, 3980, 5777, 6543, 1689, 4502, 6354, 9131, 5847, 524, 5439, 3794, 6456, 552, 6899, 8799, 4426, 2609, 4291, 764, 4385, 1303, 5487, 6824, 127, 4369, 3714, 2936, 4151, 6050, 8581, 1858, 2800, 8149, 3264, 9288, 9997, 9720, 1211, 6684, 4672, 698, 4227, 85, 492, 9941, 2599, 5396, 2817, 6627, 3837, 9552, 8988, 3242, 517, 8898, 3104, 7436, 8957, 7366, 9718, 5484, 5679, 5983, 1917, 273, 6861, 5958, 3048, 7862, 3736, 6308, 9828, 242, 3083, 8099, 6772, 6427, 2650, 2520, 7026, 6246, 7286, 3517, 4140, 1034, 2593, 9314, 36, 4928, 3024, 1617, 2526, 4100, 2889, 6519, 4204, 8546, 6900, 5249, 8822, 6952, 8036, 7603, 1965, 4109, 9916, 5162, 4210, 4136, 4667, 6150, 9960, 8418, 381, 8191, 8417, 8226, 3325, 6912, 4460, 6662, 593, 353, 6791, 9102, 1403, 4558, 416, 480, 8074, 6390, 8741, 5729, 8999, 7729, 8583, 7289, 9107, 7780, 9472, 3031, 9619, 409, 9947, 5828, 3444, 5044, 7052, 1092, 3591, 1595], [2708, 9934, 7424, 2108, 8144, 5171, 7212, 2531, 8007, 4134, 8048, 5589, 8600, 3671, 735, 5910, 8367, 4322, 6452, 8767, 9751, 1576, 5025, 2125, 8256, 2288, 2382, 1046, 5569, 3187, 725, 442, 8022, 7714, 1277, 9398, 8577, 828, 2282, 7642, 9226, 2218, 9226, 4231, 1326, 4955, 5844, 2139, 7666, 6072, 700, 5404, 1691, 1649, 1803, 5020, 5051, 9504, 5984, 2957, 116, 7783, 6634, 6628, 3505, 1496, 6844, 4371, 7967, 7076, 8074, 6173, 2382, 7032, 3369, 6948, 3146, 4384, 1174, 2242, 7618, 5273, 5945, 4773, 7370, 5629, 4031, 2658, 7555, 2089, 5568, 3589, 8146, 2528, 1587, 8793, 9605, 9904, 7286, 5210, 2853, 1433, 5179, 2673, 4461, 5836, 1910, 1842, 6206, 5276, 5369, 5073, 5460, 24, 3100, 4954, 3056, 2781, 9138, 2605, 7786, 3944, 1300, 8579, 4253, 1732, 835, 6207, 1462, 6407, 7599, 7940, 2307, 2304, 945, 1852, 2477, 1961, 6620, 9953, 1538, 4609, 1340, 9448, 9512, 1632, 3553, 4950, 6602, 2819, 8700, 7415, 4371, 5533, 2860, 6613, 4274, 2903, 2651, 1403, 3463, 8521, 5858, 7468, 1487, 5439, 8459, 6952, 4952, 7514, 921, 2294, 5720, 2873, 8183, 3705, 3787, 1067, 2058, 7208, 7114, 1630, 5910, 3681, 1983, 5281, 2195, 3265, 3880, 8965, 5152, 8135, 5627, 9662, 7883, 8262, 4422, 4849, 298, 2952, 4449, 3206, 8199, 8985, 1804, 5108, 7204, 2850, 1797, 795, 7459, 8686, 8658, 9199, 9220, 8954, 6156, 6878, 5201, 9964, 5535, 3714, 5420, 8099, 2372, 8513, 426, 7894, 2290, 22, 1377, 9207, 306, 2266, 1792, 900, 5261, 5109, 3175, 1027, 785, 3764, 2905, 5895, 6272, 8686, 6031, 6860, 3437, 6424, 649, 9770, 3653, 9321, 120, 7306, 176, 6797, 2514, 3295, 1038, 9484, 2118, 5184, 4596, 4830, 7412, 5607, 8579, 6772, 8047, 5401, 4361, 8460, 4986, 7269, 8752, 5440, 6575, 5494, 6612, 4592, 233, 3507, 7650, 4895, 6605, 7021, 2126, 2930, 7820, 3118, 2798, 3161, 1276, 4434, 8234, 8294, 2683, 9621, 3030, 7945, 1988, 7885, 4065, 7111, 3009, 1904], [891, 8452, 626, 1472, 1547, 9687, 2250, 2410, 9223, 3438, 5883, 5999, 1636, 1569, 6171, 8000, 2058, 5499, 9395, 8556, 3328, 9948, 3666, 9784, 9340, 7274, 9880, 4701, 1563, 2299, 6854, 1565, 3088, 2134, 2915, 4353, 4515, 5319, 2771, 7300, 5505, 8949, 1639, 1480, 6493, 188, 1020, 3090, 5627, 7130, 4066, 5421, 7003, 9653, 2030, 5377, 1073, 7892, 9961, 8080, 4865, 4014, 6285, 967, 5650, 5432, 2769, 1471, 9180, 4523, 7507, 101, 2616, 2314, 9139, 9295, 5533, 7441, 1107, 6382, 4452, 7671, 4640, 477, 6626, 389, 7465, 1823, 2159, 4924, 5399, 4879, 9942, 2548, 8015, 7285, 113, 9978, 5318, 2543, 6784, 436, 4894, 2922, 9463, 2566, 1282, 6900, 8387, 7419, 8752, 2271, 6883, 5563, 2166, 9201, 5891, 9680, 2761, 1350, 1522, 3969, 1840, 3313, 7837, 3137, 453, 6163, 5403, 4330, 5817, 9665, 4139, 7256, 8506, 628, 5104, 7303, 7102, 3650, 7762, 243, 8548, 9766, 6480, 5520, 3512, 9219, 5716, 4810, 2666, 2900, 4605, 3271, 1946, 5775, 6192, 2528, 4944, 4188, 2747, 6647, 453, 1272, 3044, 6395, 6745, 1283, 1259, 9329, 4095, 8776, 1104, 3537, 5308, 7417, 9140, 9957, 1607, 2777, 2614, 9922, 9639, 9966, 792, 7174, 4262, 3502, 8792, 997, 8087, 1200, 275, 799, 9735, 3081, 2807, 8070, 3264, 8535, 4766, 9418, 9304, 1435, 2463, 6106, 8935, 13, 5478, 5075, 8954, 3705, 9515, 4977, 199, 9403, 6760, 5800, 1161, 5385, 4586, 5668, 1645, 4921, 9241, 2442, 5768, 628, 237, 9780, 6561, 138, 7077, 3824, 7055, 9343, 7618, 4815, 69, 2875, 9386, 7443, 8813, 1106, 224, 716, 1489, 2086, 6445, 6285, 9793, 2871, 3602, 8978, 1761, 488, 669, 6463, 6641, 4636, 2804, 6230, 430, 5223, 6880, 8499, 3293, 8419, 5837, 9762, 4031, 528, 6802, 8068, 8403, 781, 3276, 5542, 7499, 3015, 9304, 3230, 3479, 584, 3277, 1952, 4811, 5300, 5405, 4993, 2357, 2957, 9443, 6800, 4517, 905, 6268, 1810, 9320, 8154, 2659, 6225, 3636, 6717, 6343, 2109, 9176, 7250], [5941, 753, 8598, 3730, 3536, 8405, 6546, 7966, 3674, 9367, 1281, 8852, 1819, 2511, 2706, 4969, 461, 5228, 1864, 2149, 8655, 2944, 8953, 6817, 4201, 216, 6003, 2256, 728, 8439, 3541, 7286, 4424, 6828, 982, 4082, 9655, 4362, 3165, 5525, 1720, 4392, 8062, 6080, 4814, 952, 4339, 1765, 5884, 4664, 3190, 5579, 3810, 3951, 3264, 3080, 6200, 1993, 8764, 4119, 2767, 5674, 6400, 440, 8742, 716, 8759, 7106, 1794, 4160, 3293, 8375, 4925, 1406, 1713, 8194, 6917, 9057, 5782, 2940, 2415, 1997, 4704, 4828, 2850, 7963, 4824, 4048, 8830, 9507, 3941, 1272, 7825, 3157, 5870, 6987, 4400, 5369, 1692, 2301, 7595, 5754, 8300, 2124, 1027, 7551, 6570, 7899, 5224, 9989, 5104, 7931, 2309, 4643, 747, 6728, 1086, 7595, 9723, 2908, 1116, 1849, 6453, 3789, 4782, 1757, 6968, 9559, 4838, 8866, 510, 9273, 803, 6623, 6756, 8581, 6025, 3724, 4020, 2671, 1775, 1911, 8770, 9916, 2382, 4848, 5870, 7952, 8368, 4033, 7079, 2442, 9800, 9811, 3062, 5597, 2971, 356, 5484, 2454, 1685, 8411, 5152, 9935, 4061, 1674, 9206, 1702, 7823, 8568, 8085, 4693, 5491, 1484, 3420, 677, 6618, 4242, 8392, 5571, 3600, 9638, 5575, 4265, 1087, 7375, 2085, 626, 1586, 7196, 4604, 5484, 4165, 7269, 293, 5624, 5264, 3973, 5781, 5931, 5872, 6147, 3298, 285, 6452, 9519, 8821, 5049, 6561, 9877, 360, 8930, 1946, 5148, 396, 7111, 2349, 1519, 2048, 831, 9114, 4781, 3227, 5922, 3971, 9260, 1357, 3653, 7093, 5200, 4696, 339, 1064, 7550, 4506, 6251, 3503, 2628, 7420, 178, 2586, 43, 2731, 9369, 813, 1504, 6058, 889, 3677, 3705, 8132, 4183, 5113, 9270, 6136, 8788, 5136, 8145, 8287, 818, 3994, 2128, 3488, 3802, 1609, 2300, 1729, 680, 9838, 9168, 1499, 9666, 7105, 7424, 7371, 6479, 230, 8586, 5222, 8554, 3452, 2076, 10004, 4906, 9075, 4815, 6584, 9745, 8547, 823, 7504, 9349, 9287, 4053, 6433, 4323, 9120, 5038, 1982, 5144, 9393, 4189, 8416, 4377, 7409, 7318, 1691, 9620]], "a": 24, "b0": 309, "certified": true, "codimW": 36, "d": 17, "dimW": 294, "f": [6311, 6890, 663, 4242, 8376, 1], "h0": 0, "l1": 5, "l2": 314, "n": 14, "p": 10007, "rank_R2_mod_W": 540, "seed": 0}


==> anc/genus_two/large_cohomological/recomputed_14_20_seed0.json <==
{"W": [[7961, 6634, 4969, 7808, 5866, 9558, 3578, 8268, 2281, 4617, 2289, 1553, 4104, 8725, 9861, 2407, 5081, 1618, 1208], [5409, 7735, 9171, 1649, 5796, 7113, 5180, 3350, 9052, 7815, 7253, 8541, 4267, 1020, 8989, 230, 1528, 6534, 18], [8086, 5458, 3996, 5328, 1031, 3130, 9298, 3632, 3909, 2334, 8896, 7339, 1494, 1318, 5243, 8322, 8016, 1786, 4938], [9031, 4769, 2044, 8969, 5451, 8852, 3329, 9882, 8965, 9627, 4712, 7290, 1501, 9769, 6306, 5194, 9431, 3966, 4756], [3012, 3102, 3059, 540, 4260, 7807, 1131, 1471, 2133, 2450, 633, 1314, 8857, 6410, 8594, 4515, 8549, 3858, 3525], [9663, 6871, 9497, 4509, 7382, 8071, 5855, 1349, 5313, 1889, 7969, 9618, 5493, 3119, 3981, 265, 4440, 1919, 3612], [6095, 2793, 5448, 6981, 1018, 1648, 2397, 3584, 741, 9402, 8752, 9865, 1212, 437, 2038, 3088, 9934, 9436, 1961], [6409, 1499, 6064, 1901, 596, 9920, 354, 3188, 3030, 2029, 7851, 3450, 1000, 373, 8916, 6973, 1662, 4258, 1146], [3618, 1179, 4932, 5739, 7144, 2954, 1000, 8251, 7653, 645, 9772, 1653, 6410, 3266, 4262, 5874, 7704, 9335, 2775], [3332, 951, 2592, 2653, 5608, 8674, 4107, 1920, 9777, 7246, 2864, 216, 7727, 6715, 9324, 8332, 5102, 5851, 6367], [4111, 2513, 9184, 203, 7503, 1295, 5503, 748, 8918, 4601, 2209, 3934, 7894, 5770, 9996, 4716, 5885, 9671, 2168], [5083, 6357, 6789, 1322, 24, 9741, 3150, 5478, 2622, 3922, 3655, 7342, 6203, 9308, 6789, 516, 6590, 9297, 6852], [766, 2714, 7296, 1046, 4247, 2583, 7313, 8643, 7983, 9198, 9895, 1, 637, 8103, 5340, 5112, 7649, 816, 6801], [3080, 8987, 1367, 2138, 241, 6583, 6840, 5180, 55, 3498, 234, 38, 8656, 1602, 3120, 1948, 9967, 3252, 4954], [4587, 2985, 1641, 7792, 6499, 1332, 357, 4500, 7421, 1896, 4202, 2185, 8533, 5686, 1885, 2530, 4561, 304, 693]], "Wp": [[666, 3370, 4254, 9148, 5156, 6011, 9297, 688, 9954, 8101, 7514, 7134, 6102, 8813, 2921, 3405, 6153, 9619, 4768, 145, 2268, 2474, 4446, 5462, 5529, 6016, 1535, 5541, 584, 675, 4417, 2684, 2448, 9559, 4743, 5913, 6468, 8986, 2124, 4807, 1882, 7832, 3927, 790, 5044, 2942, 8569, 1161, 4958, 6605, 5382, 4902, 6794, 1780, 1628, 9188, 7883, 7766, 5522, 5630, 2036, 7849, 1900, 8154, 6988, 619, 4946, 5489, 2550, 2728, 9248, 6153, 1424, 1078, 1387, 3244, 3621, 1001, 6304, 128, 1606, 6452, 9117, 8503, 4748, 7348, 8005, 9582, 3559, 6931, 1370, 6034, 3606, 4274, 9588, 2729, 7065, 3144, 5873, 1884, 1046, 452, 8614, 7399, 3304, 1948, 8144, 6520, 4202, 3395, 689, 3537, 2397, 1714, 3243, 7510, 6193, 5925, 8952, 2479, 1716, 9768, 7993, 2431, 9239, 6650, 6934, 8539, 8116, 5283, 8166, 8169, 3309, 8893, 9990, 3584, 159, 5574, 5214, 5272, 581, 8603, 2430, 4208, 9872, 2554, 6209, 9551, 4823, 7707, 1087, 1386, 8462, 645, 1087, 3687, 2138, 665, 4922, 250, 7349, 5416, 2632, 2438, 7548, 6083, 8273, 6262, 8680, 8231, 550, 9402, 1485, 8486, 9832, 1251, 6985, 3376, 4745, 8772, 9807, 6845, 7900, 6366, 9952, 9607, 3826, 335, 3, 2981, 4955, 8304, 9343, 4169, 5450, 1075, 8085, 4292, 4961, 6685, 6294, 6286, 1020, 2683, 2086, 3914, 4703, 5472, 909, 588, 7886, 6846, 2308, 8058, 9862, 1337, 2480, 5779, 6736, 576, 7639, 6335, 7518, 770, 1662, 7715, 2480, 331, 531, 9802, 2174, 5306, 1725, 8997, 5679, 3194, 6281, 8033, 1818, 985, 9996, 7654, 5535, 2036, 4855, 2082, 6351, 4813, 1991, 8503, 3098, 625, 6422, 7283, 6087, 3120, 7462, 5841, 1234, 731, 655, 7965, 4184, 436, 8520, 9326, 9368, 3538, 3762, 1531, 8231, 8580, 6883, 8308, 5002, 1858, 2386, 6979, 9273, 6914, 1376, 1716, 6809, 1030, 1625, 6802, 2558, 503, 7319, 7062, 6832, 493, 8136, 5316, 4138, 1286, 5775, 1152, 1988, 5886, 481, 5659, 5699, 2914, 163, 3776, 5993, 1155, 9774, 2347, 3407, 52, 3355, 2018, 117, 4804, 6047, 403, 9909, 3815, 2324, 3063, 7439, 1841, 7810, 5643, 4230, 2132, 457, 3409, 5934, 5488, 7755, 4794, 4855, 9063, 5357, 3015, 9716, 1323, 1680, 8736, 9516, 5042, 2562, 6170, 2407, 2051, 3650, 5175, 8328, 3978, 3877], [3013, 4768, 6102, 6877, 757, 2166, 9850, 336, 6452, 1276, 1199, 2163, 6885, 4905, 9023, 6828, 2331, 9684, 6917, 4882, 5809, 1385, 4064, 7287, 6049, 8670, 947, 6167, 6694, 138, 6835, 5253, 7230, 3342, 6088, 4805, 7715, 1491, 3038, 1779, 4537, 1837, 9145, 9921, 2521, 7309, 6533, 3037, 6909, 7073, 2862, 4062, 7429, 5576, 8574, 2335, 5822, 7576, 1417, 7918, 3336, 4828, 30, 7357, 7569, 127, 3583, 4891, 1875, 4934, 8932, 9980, 2559, 6950, 7723, 1516, 8153, 3807, 8908, 6640, 4588, 354, 1979, 4424, 664, 4, 4203, 6527, 8619, 9529, 6491, 7284, 1671, 4138, 5797, 4643, 3211, 9755, 1396, 580, 1154, 4300, 5007, 8743, 5568, 1936, 8686, 4080, 2679, 1115, 6796, 4746, 4632, 8516, 2202, 9404, 8569, 3445, 8706, 1725, 6730, 8905, 6609, 4564, 4788, 7247, 6091, 9309, 2257, 2573, 2020, 1974, 6249, 6573, 9683, 7666, 2286, 9168, 4898, 5800, 7744, 6801, 3571, 7810, 8009, 8217, 5214, 8072, 986, 7274, 4918, 2339, 8118, 858, 3534, 418, 5822, 7725, 6405, 165, 8631, 1088, 1333, 6473, 105, 5919, 674, 1903, 61, 4429, 4792, 3714, 2304, 9385, 4717, 3132, 1727, 7110, 7551, 5409, 6293, 2756, 5418, 6909, 7131, 2425, 7328, 2416, 8587, 5178, 2117, 3422, 3060, 7276, 5720, 6371, 7000, 8060, 6382, 3607, 3214, 7197, 3346, 9609, 815, 6362, 545, 3834, 1387, 3059, 5957, 933, 2840, 3818, 4874, 1419, 8390, 4660, 5784, 6740, 7508, 883, 8456, 8965, 7055, 9518, 7448, 8031, 4173, 7793, 3529, 5524, 4356, 691, 717, 861, 2668, 5731, 63, 4748, 116, 2300, 1043, 7008, 3639, 9971, 6496, 9138, 3620, 7433, 3159, 5562, 9966, 1676, 9934, 1402, 5226, 5290, 8780, 7466, 5327, 4186, 472, 8552, 726, 3115, 6040, 1312, 3433, 8593, 5664, 3076, 3303, 4116, 4936, 5115, 8468, 6302, 4172, 7898, 5635, 3931, 729, 5010, 9043, 1185, 150, 7551, 8115, 7179, 777, 6752, 8086, 7545, 7210, 1935, 1402, 1334, 3950, 1617, 2519, 6783, 3497, 7219, 1263, 6994, 9158, 6463, 644, 2955, 4091, 8028, 3605, 2098, 4571, 5768, 5236, 7124, 1757, 9126, 4677, 9995, 8864, 3296, 4860, 7238, 8421, 9906, 7570, 8784, 4276, 4465, 3797, 271, 1945, 1620, 2827, 6793, 4075, 3572, 4662, 105, 8774, 8442, 7016, 815, 1995, 6302, 4464, 1937, 9251, 5880, 3761], [8956, 4623, 3630, 3934, 1061, 8489, 5038, 5362, 3827, 6114, 7868, 4699, 9536, 2807, 2249, 253, 9062, 8271, 5372, 6012, 9591, 414, 2127, 6481, 2543, 2896, 8363, 1252, 2221, 3383, 8138, 9330, 3497, 3855, 2164, 3828, 6301, 5791, 9969, 9683, 2171, 8166, 1769, 426, 8625, 9766, 5875, 8015, 7464, 5057, 207, 3605, 9101, 2671, 8105, 7879, 8946, 5143, 1290, 4246, 2251, 9900, 6583, 3130, 5184, 4779, 6292, 969, 3418, 627, 5163, 4089, 5622, 7228, 3701, 4261, 5638, 2659, 4995, 278, 5838, 9397, 8839, 953, 2477, 5790, 360, 8046, 1004, 402, 3956, 736, 203, 3699, 5352, 1090, 1022, 5651, 6924, 2225, 3547, 7355, 7130, 2327, 5866, 5111, 2898, 5387, 6695, 6269, 157, 6705, 4321, 8744, 8705, 7580, 687, 9252, 2008, 6699, 6394, 2806, 50, 8201, 2264, 8420, 2427, 1304, 5407, 3889, 2888, 4043, 360, 2766, 9198, 2757, 1285, 6998, 9795, 1698, 7495, 2458, 9862, 656, 4136, 5574, 6168, 446, 595, 8132, 1468, 5871, 4796, 2470, 7505, 3869, 8313, 5829, 2658, 6630, 5531, 4421, 8066, 6432, 242, 5091, 8689, 4722, 9018, 7682, 572, 8712, 9347, 9045, 4299, 627, 7469, 6472, 1966, 6615, 5678, 8126, 838, 338, 4473, 561, 4160, 9535, 4747, 3393, 8671, 8458, 5575, 6325, 4106, 3423, 1900, 9273, 5397, 3975, 9603, 8729, 5789, 2663, 2507, 5417, 148, 9583, 839, 9254, 2558, 5645, 5950, 4770, 4807, 5292, 8107, 6613, 9841, 7061, 2785, 16, 2306, 9315, 714, 7239, 2061, 5592, 152, 7871, 4220, 3074, 1150, 8992, 6944, 4566, 2848, 8675, 2782, 1036, 2578, 9497, 1803, 8256, 8903, 9913, 6302, 7121, 4354, 5101, 4668, 223, 7023, 4594, 4230, 8812, 8638, 9085, 5208, 5607, 3112, 7072, 2321, 97, 8377, 2544, 9228, 6293, 5913, 7604, 595, 9201, 6744, 3740, 257, 5934, 8668, 2597, 3186, 5807, 8142, 313, 4082, 9364, 3966, 4496, 3033, 6880, 1276, 9390, 7342, 3878, 7367, 8337, 1645, 3084, 2694, 7217, 1068, 6991, 6467, 4454, 4140, 7163, 5835, 9989, 5370, 1484, 5030, 493, 8069, 179, 4105, 3322, 6519, 6334, 7137, 6377, 629, 9546, 7623, 5809, 9319, 2077, 9247, 4560, 5375, 398, 6522, 7761, 8547, 2217, 681, 1335, 9272, 5692, 5914, 73, 1136, 3125, 1815, 8857, 7718, 706, 5153, 415, 5157, 6433, 2052, 4506, 6658, 2328, 9759], [2416, 6622, 5015, 8380, 980, 2669, 2054, 2194, 7878, 765, 8513, 712, 9092, 6344, 2952, 5647, 9599, 1356, 1322, 9171, 2857, 4351, 3303, 4275, 5372, 4159, 4247, 8477, 7478, 2542, 7353, 9055, 2503, 632, 9592, 2899, 8392, 553, 5178, 1173, 3160, 7480, 3911, 7514, 8556, 2611, 5466, 2209, 7806, 9108, 936, 8903, 1350, 8481, 5625, 40, 1310, 1703, 7007, 9953, 5772, 9343, 7398, 5501, 6194, 8395, 5931, 1947, 2230, 5191, 372, 2991, 2049, 314, 5535, 9952, 3167, 723, 6780, 1016, 5099, 6381, 855, 9837, 2755, 5863, 1268, 6688, 884, 7220, 5815, 9898, 4191, 5074, 9219, 7432, 6753, 2960, 502, 7433, 4327, 3121, 6351, 1050, 5859, 1577, 2021, 429, 5747, 349, 2901, 6615, 223, 5288, 7478, 9077, 8126, 7807, 1318, 847, 8775, 6585, 4296, 455, 8451, 1568, 1312, 5465, 5874, 1613, 7723, 541, 2527, 8463, 4703, 602, 11, 6171, 5532, 2570, 8983, 2406, 2630, 2860, 2604, 3974, 5378, 390, 7912, 6522, 723, 3709, 3936, 4613, 5383, 2785, 3902, 5768, 3703, 2680, 6893, 7584, 5952, 9263, 2260, 6332, 9255, 220, 2656, 9562, 92, 6388, 2817, 2439, 319, 412, 5297, 8357, 60, 625, 773, 1833, 9388, 2419, 2509, 6223, 433, 6860, 7147, 9306, 5454, 4062, 2258, 5964, 8359, 3549, 8738, 6559, 1196, 2126, 6680, 9275, 5744, 1581, 7070, 7144, 4024, 7719, 6254, 3686, 6469, 3933, 7883, 6505, 9525, 1130, 4134, 4519, 8627, 6091, 8885, 355, 9896, 7775, 3883, 4526, 660, 5268, 6402, 1747, 8756, 798, 2362, 6429, 439, 6898, 6440, 7093, 1717, 7547, 9898, 7569, 2644, 2778, 5578, 7771, 6735, 2605, 9669, 4648, 8250, 1843, 6033, 5659, 2337, 5859, 7744, 8498, 883, 3206, 4221, 2898, 9563, 5319, 4850, 6227, 679, 4769, 9034, 7064, 571, 6726, 4408, 6146, 3410, 5683, 2198, 2165, 1807, 5848, 2715, 511, 7054, 9448, 6527, 7594, 1247, 1275, 6970, 8927, 9075, 2265, 2772, 2506, 3399, 2694, 3739, 486, 8606, 2220, 8078, 5848, 4719, 5491, 1941, 6698, 4288, 2593, 5611, 8217, 5436, 8734, 2368, 6162, 9100, 5001, 3842, 6202, 5677, 6394, 7721, 8381, 5016, 6719, 6656, 1600, 2523, 2419, 80, 9559, 9756, 8472, 1750, 3357, 9761, 9881, 8412, 1821, 4369, 2762, 6158, 1398, 590, 171, 1890, 5933, 7875, 5215, 1771, 7415, 6047, 9572, 4159], [7971, 3747, 2605, 9201, 9037, 1276, 8322, 2752, 422, 2733, 8472, 6699, 9965, 3409, 7179, 6635, 4327, 346, 9624, 2199, 6360, 2807, 7224, 9256, 879, 6144, 1422, 9637, 6638, 5480, 3819, 8303, 7463, 640, 7863, 1667, 4402, 8314, 8032, 9024, 6456, 7744, 4346, 2965, 3764, 8863, 5969, 2613, 4955, 9975, 2353, 7486, 1127, 1122, 7833, 6442, 9275, 6717, 9111, 1511, 4350, 7901, 3762, 1816, 4861, 2311, 5889, 1542, 2271, 929, 2241, 9609, 9154, 3252, 115, 541, 6624, 9146, 9858, 8033, 1753, 7749, 9167, 5689, 5620, 1597, 84, 3959, 3713, 8154, 5103, 4496, 3680, 146, 8120, 5814, 8339, 5584, 1501, 1269, 4993, 9398, 6918, 3706, 6021, 6244, 2383, 3795, 4716, 3265, 7882, 5884, 4635, 6297, 2119, 1957, 6573, 5817, 8196, 7716, 3746, 6126, 5877, 7076, 4545, 5885, 6567, 4638, 1725, 7859, 4773, 1976, 7307, 2527, 5636, 3990, 3062, 5539, 8180, 3746, 1801, 6289, 6368, 7615, 8413, 7565, 9271, 3615, 6541, 8228, 5098, 7973, 3811, 5153, 8485, 26, 1505, 7729, 5196, 6459, 3725, 7067, 796, 9427, 662, 6660, 1531, 4316, 3281, 5354, 2925, 1853, 2962, 5966, 463, 3829, 715, 132, 6269, 8758, 73, 2124, 1908, 9906, 9926, 3266, 1336, 7636, 3239, 24, 8523, 6802, 1094, 8797, 2902, 3838, 3718, 6806, 6257, 7777, 6, 7140, 3442, 6246, 674, 4412, 467, 9548, 5686, 6020, 5526, 7436, 2201, 9763, 8471, 1508, 4124, 1691, 1695, 4470, 395, 2324, 2226, 6208, 3392, 9390, 5235, 3303, 6900, 8323, 8198, 1971, 9168, 1729, 7776, 2040, 8339, 7334, 7697, 2927, 7453, 8974, 5567, 2111, 6819, 4168, 6180, 1286, 9256, 8281, 5498, 3826, 7435, 4070, 5751, 7873, 6722, 391, 7323, 98, 9051, 6633, 7308, 3669, 7036, 3949, 4148, 7818, 7783, 2310, 3739, 7223, 4645, 5897, 7965, 9821, 2438, 8558, 1434, 3073, 4913, 8483, 2011, 966, 2541, 5616, 601, 5479, 2627, 7677, 6394, 3074, 6741, 8128, 3146, 2744, 6404, 772, 5553, 8534, 3074, 5374, 3001, 8506, 8892, 9740, 9546, 7111, 2492, 8084, 9350, 3495, 9798, 7231, 539, 3980, 7991, 9895, 5204, 9106, 3217, 8, 713, 1020, 2198, 3978, 7261, 9993, 3669, 1786, 8449, 6971, 4692, 5540, 8084, 3148, 2674, 6105, 9131, 5841, 7178, 6403, 7190, 5202, 7677, 1103, 2401, 3600, 1856, 2552, 6456, 7600, 8857], [3440, 6027, 763, 348, 6654, 3396, 1434, 6755, 9592, 9332, 6740, 8861, 3448, 67, 2234, 8697, 8023, 5056, 6228, 8911, 8801, 1082, 1282, 9909, 8073, 250, 3341, 6870, 5898, 5113, 1371, 380, 3917, 456, 9632, 8399, 6021, 2512, 7630, 4233, 1805, 9724, 7326, 4562, 3596, 6270, 6292, 8303, 5566, 3740, 9670, 4323, 1457, 721, 2536, 5169, 9571, 9233, 7946, 1037, 8639, 7855, 7122, 5233, 6316, 397, 1910, 7114, 9947, 2188, 2322, 509, 1948, 7041, 4061, 520, 4456, 4328, 6296, 1891, 5633, 4778, 6123, 3105, 8875, 8878, 976, 5550, 8444, 9047, 228, 2644, 8117, 359, 4224, 5432, 2255, 5636, 1627, 9195, 6842, 1108, 4120, 9347, 1707, 8531, 1230, 9604, 2101, 7950, 567, 8523, 3660, 5690, 1586, 9138, 3554, 2903, 3770, 6537, 3299, 9974, 7192, 5708, 2588, 4410, 5710, 8966, 3289, 3540, 7630, 5140, 2104, 4535, 9193, 7, 1364, 5375, 5052, 5296, 575, 1385, 231, 4790, 1878, 2727, 4510, 3299, 8400, 9087, 5674, 7357, 1456, 6793, 8236, 8714, 6703, 2010, 1316, 9725, 7585, 5310, 2853, 4858, 3949, 7159, 4697, 513, 375, 134, 4412, 1248, 5130, 5192, 8975, 4709, 793, 4076, 8464, 2294, 4252, 9783, 918, 6367, 6858, 4601, 9542, 3693, 4152, 5124, 8729, 8019, 7353, 2013, 6941, 6135, 2777, 8531, 840, 3784, 7820, 6286, 501, 3907, 1328, 5051, 1612, 2992, 2108, 7170, 248, 5933, 8609, 6781, 2040, 8639, 4039, 8189, 4615, 4399, 6622, 7069, 7712, 956, 2690, 8589, 5854, 3317, 4083, 2476, 3625, 4928, 2380, 3052, 9038, 4102, 8915, 446, 2969, 3811, 6838, 2569, 3987, 9174, 2110, 9525, 2752, 4062, 8585, 4905, 344, 7551, 3273, 1021, 6750, 2749, 6242, 8282, 6355, 3481, 6304, 8736, 8620, 8080, 1688, 2077, 1408, 8729, 190, 1339, 172, 3981, 6485, 7379, 4518, 6757, 5657, 6492, 4231, 1255, 2584, 9601, 3975, 3438, 742, 879, 8376, 1098, 7311, 4079, 7382, 2203, 9827, 8350, 4737, 221, 9803, 2420, 5754, 5865, 6013, 4871, 8220, 4153, 2189, 368, 7855, 3270, 9970, 6502, 5560, 7758, 4938, 7215, 2282, 7789, 4848, 5437, 5718, 9881, 6237, 6485, 9482, 6574, 8216, 4880, 9252, 3854, 3093, 7066, 3545, 4344, 8427, 2742, 8350, 2298, 9787, 8476, 8711, 8295, 7796, 5598, 4243, 7101, 4942, 7474, 8629, 854, 3183, 4210, 7517, 1126, 299], [3297, 9784, 1691, 4200, 17, 3548, 3031, 2844, 5904, 9984, 4385, 147, 270, 338, 9954, 2743, 5085, 3868, 6439, 8188, 5951, 5811, 1438, 9536, 7076, 1889, 405, 2821, 233, 9730, 8711, 4465, 5780, 3417, 6290, 3224, 5230, 3022, 2929, 8131, 2476, 9689, 8284, 6679, 9614, 3714, 45, 887, 7145, 9903, 513, 2220, 8232, 1396, 6870, 5084, 5435, 3097, 1007, 5556, 2263, 5179, 4495, 7963, 7884, 9977, 5416, 4416, 1276, 7514, 2614, 1764, 8395, 4242, 9157, 6628, 9961, 7336, 6902, 2605, 9952, 6867, 2070, 1841, 9576, 1825, 3047, 7901, 4820, 1638, 6975, 4296, 4524, 1812, 5827, 8340, 8782, 1224, 132, 670, 9958, 242, 2269, 2013, 6686, 6308, 7886, 443, 5132, 2300, 1393, 6423, 9489, 3688, 798, 3428, 6757, 452, 772, 9815, 6543, 2170, 9179, 4869, 6663, 6630, 8951, 897, 7302, 8886, 2382, 9184, 2082, 3396, 9642, 2758, 1462, 9446, 7693, 4715, 4388, 4140, 3467, 6605, 147, 844, 8576, 1149, 168, 4663, 2531, 2307, 8311, 2205, 1876, 5443, 105, 5297, 2381, 5411, 9475, 1025, 1411, 6111, 3393, 4159, 7390, 5436, 7949, 7709, 8776, 8625, 1382, 1324, 5169, 7188, 6286, 6607, 8883, 7864, 9032, 6977, 8497, 1212, 3593, 2354, 6547, 8379, 5134, 2427, 1154, 2345, 2554, 564, 6292, 9260, 1898, 1115, 8591, 4384, 9261, 4959, 5770, 7814, 6588, 9690, 5229, 7647, 8395, 5656, 3805, 8227, 615, 6289, 5996, 5607, 8393, 112, 4092, 9410, 1260, 7787, 1817, 6029, 7130, 3995, 8941, 397, 8498, 8319, 1829, 659, 9337, 5876, 651, 5992, 2946, 5585, 4411, 7963, 7915, 6866, 21, 3869, 7821, 5640, 2633, 715, 7868, 8616, 2701, 6312, 4715, 9507, 7924, 3490, 447, 7442, 9826, 2841, 7236, 5165, 9476, 5370, 7044, 9304, 2360, 8395, 7037, 6413, 3886, 6039, 6242, 4836, 3942, 3463, 4176, 3961, 8789, 9619, 6095, 7463, 3902, 9819, 5533, 2399, 5276, 3990, 2358, 4205, 9017, 2834, 8790, 9772, 1879, 7321, 7861, 3355, 2974, 9835, 5864, 9916, 4080, 1454, 8860, 8138, 3445, 4812, 6384, 4479, 8384, 3310, 5799, 6663, 5166, 339, 709, 3147, 3227, 9894, 2679, 9129, 7509, 1326, 4109, 8216, 4714, 7969, 6877, 5147, 6313, 892, 1884, 962, 5482, 2616, 4360, 9155, 7178, 5060, 8977, 6797, 7892, 6143, 3610, 1469, 1313, 1494, 8292, 287, 9544, 8406, 5421], [9775, 1569, 9232, 3849, 330, 675, 1564, 5113, 1498, 9635, 6412, 2103, 9433, 8703, 3241, 4550, 4841, 2600, 3009, 9672, 3703, 2243, 2131, 3740, 4225, 8126, 4972, 2380, 4445, 3349, 1285, 2233, 6667, 2981, 3258, 9646, 281, 5758, 8811, 7860, 2067, 4437, 1336, 4575, 9816, 3613, 66, 2349, 3393, 9461, 55, 6851, 2083, 2383, 7945, 8823, 672, 8246, 5222, 3604, 2857, 7481, 5187, 7251, 3791, 4511, 3092, 1644, 5731, 8030, 4459, 5777, 8825, 9644, 4632, 3569, 4681, 9050, 6430, 1072, 2870, 6153, 1864, 9666, 1559, 8469, 2268, 7550, 2362, 6923, 4286, 8784, 3196, 2910, 1121, 4342, 7217, 5358, 6163, 8386, 839, 5641, 6390, 6290, 9004, 2062, 8865, 9326, 2489, 569, 5003, 7269, 8458, 9428, 6813, 3442, 7679, 3333, 6413, 1437, 1598, 8770, 6588, 1992, 8302, 7644, 2751, 528, 3301, 3817, 3943, 1558, 9805, 6192, 6659, 1141, 8977, 3483, 8612, 3255, 3579, 8057, 1488, 3136, 1632, 8408, 2133, 9892, 3199, 9015, 9450, 8516, 7071, 9842, 6470, 4294, 7722, 9877, 473, 5747, 5658, 3373, 567, 3237, 7217, 3526, 8486, 3474, 114, 2348, 3876, 7434, 7730, 1497, 9900, 4523, 4751, 6425, 5391, 4873, 1452, 2039, 8132, 6071, 1447, 3769, 2229, 6706, 3933, 292, 7944, 4635, 2358, 8473, 6064, 2385, 1896, 8321, 5266, 5246, 1238, 5889, 3139, 3280, 4836, 8543, 6944, 6207, 6467, 581, 2338, 7223, 1263, 4715, 2540, 8629, 3080, 9869, 8016, 5733, 2545, 9591, 2434, 9381, 7035, 4339, 3466, 1913, 2585, 2282, 7232, 8785, 6943, 2940, 627, 4896, 7703, 9386, 1397, 6007, 1614, 1654, 8098, 4024, 8526, 700, 493, 9655, 1413, 7629, 4260, 9598, 4208, 9215, 6166, 2661, 3892, 1998, 9521, 8483, 2619, 8137, 3984, 215, 3710, 2351, 9847, 2363, 2528, 9699, 2905, 1112, 1730, 4578, 1564, 4416, 7664, 9456, 4226, 9475, 6878, 679, 1224, 2316, 7397, 960, 5685, 5453, 4160, 6681, 6397, 363, 4857, 3962, 3478, 1460, 9708, 2359, 4060, 8567, 3489, 7421, 5237, 175, 4103, 6894, 9473, 8507, 8973, 2116, 5437, 9330, 8737, 6360, 3283, 4886, 1555, 7293, 4418, 3881, 4289, 5018, 1387, 6028, 2374, 7371, 430, 6329, 7328, 851, 4675, 8362, 6944, 7671, 9321, 8479, 3189, 2626, 123, 4371, 1752, 6306, 4212, 3241, 7942, 7714, 4337, 8444, 6621, 2174, 9972, 8149, 4393], [2817, 254, 3403, 5552, 4287, 1790, 511, 7144, 5081, 5285, 3154, 5413, 6722, 2089, 2030, 4095, 5857, 7739, 7232, 2846, 5800, 7007, 7149, 6719, 5974, 9569, 1729, 1438, 9136, 7419, 2146, 1573, 254, 8599, 6328, 7864, 3890, 6443, 1583, 6911, 938, 4855, 9843, 2792, 4937, 4563, 8631, 2038, 9140, 5527, 2, 2366, 24, 1526, 5559, 5533, 7411, 3250, 3977, 6135, 9363, 7556, 4284, 8943, 2805, 7368, 6558, 243, 1691, 77, 1755, 5400, 3403, 5119, 8925, 1884, 8208, 4935, 1515, 1677, 8925, 4729, 998, 4027, 1822, 2695, 7283, 2712, 2715, 7622, 4224, 2749, 7206, 9354, 446, 9186, 6201, 267, 2010, 1645, 5075, 1357, 6249, 3418, 4202, 6288, 3760, 7587, 9741, 8268, 9170, 6029, 3056, 6970, 137, 9650, 6896, 9870, 3829, 4641, 5682, 8406, 5141, 7748, 7660, 4149, 5645, 4469, 2683, 3055, 3641, 7573, 5301, 380, 6099, 7770, 4691, 4050, 344, 1669, 7524, 8479, 2985, 3239, 6368, 9857, 5435, 9039, 2177, 539, 8053, 6782, 7651, 7223, 6025, 195, 3234, 9291, 3342, 1116, 8033, 2154, 1437, 8503, 9075, 6634, 4570, 3405, 1289, 7013, 373, 8921, 7818, 5615, 47, 3238, 4835, 6862, 7354, 8418, 4645, 1051, 637, 1410, 5671, 6208, 6758, 6241, 3804, 4639, 7941, 6562, 9073, 10, 7125, 4727, 7948, 2523, 6538, 7070, 6469, 9604, 9841, 4947, 7695, 8972, 6056, 4981, 6860, 9597, 2784, 5679, 610, 6954, 7195, 7223, 5084, 1078, 3715, 5429, 3785, 6172, 393, 5551, 2555, 2999, 8144, 1132, 1631, 2902, 9895, 524, 3749, 2932, 162, 8522, 7164, 7069, 2941, 4742, 6502, 7215, 5103, 8705, 620, 2611, 7845, 2586, 1746, 1912, 7759, 4633, 5001, 4944, 6409, 529, 9600, 4377, 5436, 7558, 1111, 980, 4812, 3600, 7451, 5068, 8981, 3372, 6186, 1114, 6945, 662, 698, 1498, 6043, 115, 4826, 5059, 950, 19, 542, 706, 2553, 9731, 2772, 7696, 1331, 9592, 2281, 331, 9186, 2211, 1665, 1258, 1070, 9953, 1897, 3305, 1640, 7982, 7091, 1315, 1886, 7759, 7302, 8215, 2753, 8845, 1669, 2264, 6103, 6916, 8379, 2129, 1322, 8299, 574, 9061, 4065, 1544, 6195, 6090, 8661, 5310, 9202, 9369, 8955, 6428, 5025, 3967, 9273, 1499, 2498, 9911, 6637, 5969, 4646, 5781, 8280, 6121, 343, 130, 20, 2344, 4223, 3432, 2242, 3050, 1897, 8020, 7928, 2061, 4514], [4272, 2274, 668, 2821, 5755, 5300, 3278, 1557, 8219, 8109, 2369, 4117, 5257, 3105, 1896, 3980, 5777, 6543, 1689, 4502, 6354, 9131, 5847, 524, 5439, 3794, 6456, 552, 6899, 8799, 4426, 2609, 4291, 764, 4385, 1303, 5487, 6824, 127, 4369, 3714, 2936, 4151, 6050, 8581, 1858, 2800, 8149, 3264, 9288, 9997, 9720, 1211, 6684, 4672, 698, 4227, 85, 492, 9941, 2599, 5396, 2817, 6627, 3837, 9552, 8988, 3242, 517, 8898, 3104, 7436, 8957, 7366, 9718, 5484, 5679, 5983, 1917, 273, 6861, 5958, 3048, 7862, 3736, 6308, 9828, 242, 3083, 8099, 6772, 6427, 2650, 2520, 7026, 6246, 7286, 3517, 4140, 1034, 2593, 9314, 36, 4928, 3024, 1617, 2526, 4100, 2889, 6519, 4204, 8546, 6900, 5249, 8822, 6952, 8036, 7603, 1965, 4109, 9916, 5162, 4210, 4136, 4667, 6150, 9960, 8418, 381, 8191, 8417, 8226, 3325, 6912, 4460, 6662, 593, 353, 6791, 9102, 1403, 4558, 416, 480, 8074, 6390, 8741, 5729, 8999, 7729, 8583, 7289, 9107, 7780, 9472, 3031, 9619, 409, 9947, 5828, 3444, 5044, 7052, 1092, 3591, 1595, 2708, 9934, 7424, 2108, 8144, 5171, 7212, 2531, 8007, 4134, 8048, 5589, 8600, 3671, 735, 5910, 8367, 4322, 6452, 8767, 9751, 1576, 5025, 2125, 8256, 2288, 2382, 1046, 5569, 3187, 725, 442, 8022, 7714, 1277, 9398, 8577, 828, 2282, 7642, 9226, 2218, 9226, 4231, 1326, 4955, 5844, 2139, 7666, 6072, 700, 5404, 1691, 1649, 1803, 5020, 5051, 9504, 5984, 2957, 116, 7783, 6634, 6628, 3505, 1496, 6844, 4371, 7967, 7076, 8074, 6173, 2382, 7032, 3369, 6948, 3146, 4384, 1174, 2242, 7618, 5273, 5945, 4773, 7370, 5629, 4031, 2658, 7555, 2089, 5568, 3589, 8146, 2528, 1587, 8793, 9605, 9904, 7286, 5210, 2853, 1433, 5179, 2673, 4461, 5836, 1910, 1842, 6206, 5276, 5369, 5073, 5460, 24, 3100, 4954, 3056, 2781, 9138, 2605, 7786, 3944, 1300, 8579, 4253, 1732, 835, 6207, 1462, 6407, 7599, 7940, 2307, 2304, 945, 1852, 2477, 1961, 6620, 9953, 1538, 4609, 1340, 9448, 9512, 1632, 3553, 4950, 6602, 2819, 8700, 7415, 4371, 5533, 2860, 6613, 4274, 2903, 2651, 1403, 3463, 8521, 5858, 7468, 1487, 5439, 8459, 6952, 4952, 7514, 921, 2294, 5720, 2873, 8183, 3705, 3787, 1067, 2058, 7208, 7114, 1630, 5910, 3681, 1983, 5281, 2195], [3265, 3880, 8965, 5152, 8135, 5627, 9662, 7883, 8262, 4422, 4849, 298, 2952, 4449, 3206, 8199, 8985, 1804, 5108, 7204, 2850, 1797, 795, 7459, 8686, 8658, 9199, 9220, 8954, 6156, 6878, 5201, 9964, 5535, 3714, 5420, 8099, 2372, 8513, 426, 7894, 2290, 22, 1377, 9207, 306, 2266, 1792, 900, 5261, 5109, 3175, 1027, 785, 3764, 2905, 5895, 6272, 8686, 6031, 6860, 3437, 6424, 649, 9770, 3653, 9321, 120, 7306, 176, 6797, 2514, 3295, 1038, 9484, 2118, 5184, 4596, 4830, 7412, 5607, 8579, 6772, 8047, 5401, 4361, 8460, 4986, 7269, 8752, 5440, 6575, 5494, 6612, 4592, 233, 3507, 7650, 4895, 6605, 7021, 2126, 2930, 7820, 3118, 2798, 3161, 1276, 4434, 8234, 8294, 2683, 9621, 3030, 7945, 1988, 7885, 4065, 7111, 3009, 1904, 891, 8452, 626, 1472, 1547, 9687, 2250, 2410, 9223, 3438, 5883, 5999, 1636, 1569, 6171, 8000, 2058, 5499, 9395, 8556, 3328, 9948, 3666, 9784, 9340, 7274, 9880, 4701, 1563, 2299, 6854, 1565, 3088, 2134, 2915, 4353, 4515, 5319, 2771, 7300, 5505, 8949, 1639, 1480, 6493, 188, 1020, 3090, 5627, 7130, 4066, 5421, 7003, 9653, 2030, 5377, 1073, 7892, 9961, 8080, 4865, 4014, 6285, 967, 5650, 5432, 2769, 1471, 9180, 4523, 7507, 101, 2616, 2314, 9139, 9295, 5533, 7441, 1107, 6382, 4452, 7671, 4640, 477, 6626, 389, 7465, 1823, 2159, 4924, 5399, 4879, 9942, 2548, 8015, 7285, 113, 9978, 5318, 2543, 6784, 436, 4894, 2922, 9463, 2566, 1282, 6900, 8387, 7419, 8752, 2271, 6883, 5563, 2166, 9201, 5891, 9680, 2761, 1350, 1522, 3969, 1840, 3313, 7837, 3137, 453, 6163, 5403, 4330, 5817, 9665, 4139, 7256, 8506, 628, 5104, 7303, 7102, 3650, 7762, 243, 8548, 9766, 6480, 5520, 3512, 9219, 5716, 4810, 2666, 2900, 4605, 3271, 1946, 5775, 6192, 2528, 4944, 4188, 2747, 6647, 453, 1272, 3044, 6395, 6745, 1283, 1259, 9329, 4095, 8776, 1104, 3537, 5308, 7417, 9140, 9957, 1607, 2777, 2614, 9922, 9639, 9966, 792, 7174, 4262, 3502, 8792, 997, 8087, 1200, 275, 799, 9735, 3081, 2807, 8070, 3264, 8535, 4766, 9418, 9304, 1435, 2463, 6106, 8935, 13, 5478, 5075, 8954, 3705, 9515, 4977, 199, 9403, 6760, 5800, 1161, 5385, 4586, 5668, 1645, 4921, 9241, 2442, 5768, 628, 237, 9780, 6561, 138], [7077, 3824, 7055, 9343, 7618, 4815, 69, 2875, 9386, 7443, 8813, 1106, 224, 716, 1489, 2086, 6445, 6285, 9793, 2871, 3602, 8978, 1761, 488, 669, 6463, 6641, 4636, 2804, 6230, 430, 5223, 6880, 8499, 3293, 8419, 5837, 9762, 4031, 528, 6802, 8068, 8403, 781, 3276, 5542, 7499, 3015, 9304, 3230, 3479, 584, 3277, 1952, 4811, 5300, 5405, 4993, 2357, 2957, 9443, 6800, 4517, 905, 6268, 1810, 9320, 8154, 2659, 6225, 3636, 6717, 6343, 2109, 9176, 7250, 5941, 753, 8598, 3730, 3536, 8405, 6546, 7966, 3674, 9367, 1281, 8852, 1819, 2511, 2706, 4969, 461, 5228, 1864, 2149, 8655, 2944, 8953, 6817, 4201, 216, 6003, 2256, 728, 8439, 3541, 7286, 4424, 6828, 982, 4082, 9655, 4362, 3165, 5525, 1720, 4392, 8062, 6080, 4814, 952, 4339, 1765, 5884, 4664, 3190, 5579, 3810, 3951, 3264, 3080, 6200, 1993, 8764, 4119, 2767, 5674, 6400, 440, 8742, 716, 8759, 7106, 1794, 4160, 3293, 8375, 4925, 1406, 1713, 8194, 6917, 9057, 5782, 2940, 2415, 1997, 4704, 4828, 2850, 7963, 4824, 4048, 8830, 9507, 3941, 1272, 7825, 3157, 5870, 6987, 4400, 5369, 1692, 2301, 7595, 5754, 8300, 2124, 1027, 7551, 6570, 7899, 5224, 9989, 5104, 7931, 2309, 4643, 747, 6728, 1086, 7595, 9723, 2908, 1116, 1849, 6453, 3789, 4782, 1757, 6968, 9559, 4838, 8866, 510, 9273, 803, 6623, 6756, 8581, 6025, 3724, 4020, 2671, 1775, 1911, 8770, 9916, 2382, 4848, 5870, 7952, 8368, 4033, 7079, 2442, 9800, 9811, 3062, 5597, 2971, 356, 5484, 2454, 1685, 8411, 5152, 9935, 4061, 1674, 9206, 1702, 7823, 8568, 8085, 4693, 5491, 1484, 3420, 677, 6618, 4242, 8392, 5571, 3600, 9638, 5575, 4265, 1087, 7375, 2085, 626, 1586, 7196, 4604, 5484, 4165, 7269, 293, 5624, 5264, 3973, 5781, 5931, 5872, 6147, 3298, 285, 6452, 9519, 8821, 5049, 6561, 9877, 360, 8930, 1946, 5148, 396, 7111, 2349, 1519, 2048, 831, 9114, 4781, 3227, 5922, 3971, 9260, 1357, 3653, 7093, 5200, 4696, 339, 1064, 7550, 4506, 6251, 3503, 2628, 7420, 178, 2586, 43, 2731, 9369, 813, 1504, 6058, 889, 3677, 3705, 8132, 4183, 5113, 9270, 6136, 8788, 5136, 8145, 8287, 818, 3994, 2128, 3488, 3802, 1609, 2300, 1729, 680, 9838, 9168, 1499, 9666, 7105, 7424, 7371, 6479, 230], [8586, 5222, 8554, 3452, 2076, 10004, 4906, 9075, 4815, 6584, 9745, 8547, 823, 7504, 9349, 9287, 4053, 6433, 4323, 9120, 5038, 1982, 5144, 9393, 4189, 8416, 4377, 7409, 7318, 1691, 9620, 5096, 5286, 1249, 7138, 5585, 111, 1776, 5391, 9647, 1727, 9129, 3217, 9353, 82, 299, 296, 5081, 7579, 1805, 8467, 327, 8186, 3875, 4494, 8432, 4937, 4327, 3289, 6576, 9886, 7321, 7811, 5026, 5422, 244, 9440, 9887, 9846, 4823, 1748, 5598, 1493, 2516, 6307, 7477, 4296, 5712, 4560, 3629, 2999, 9030, 7443, 7642, 4244, 7794, 1539, 1360, 2825, 9056, 855, 4112, 5901, 5446, 5897, 934, 6289, 5590, 2851, 4665, 7800, 726, 8857, 8262, 4961, 5230, 4425, 5240, 1230, 5718, 324, 7353, 2847, 5880, 4826, 4332, 8046, 29, 7299, 2584, 3997, 5694, 3822, 1859, 780, 6226, 7293, 6207, 9808, 601, 5315, 417, 207, 7523, 4096, 3476, 2884, 7622, 1682, 6557, 9207, 913, 4330, 1715, 2247, 956, 171, 4220, 6932, 8594, 9519, 4667, 1117, 5464, 7890, 9574, 5545, 4349, 5478, 3791, 774, 8518, 3900, 7245, 8574, 292, 6268, 5221, 698, 8590, 3325, 1870, 9198, 3995, 493, 8828, 5127, 2452, 3948, 9372, 8068, 8858, 8091, 7102, 2944, 7318, 4300, 2817, 628, 5909, 4841, 5597, 4491, 3752, 6407, 89, 971, 1642, 2224, 9807, 5408, 9237, 2703, 317, 681, 8745, 2664, 9492, 2538, 1286, 2286, 2475, 8974, 3058, 6675, 6372, 306, 6049, 4722, 5640, 9232, 261, 3887, 9636, 163, 6022, 6018, 5609, 1413, 9415, 6077, 5984, 1060, 6708, 3075, 5912, 9423, 4133, 2462, 3486, 8591, 3039, 9835, 2210, 8283, 1827, 5221, 9533, 9547, 9168, 1573, 2711, 5860, 4184, 7667, 4297, 7317, 3029, 6470, 6858, 5904, 1595, 5197, 2452, 4250, 2938, 5507, 7333, 1325, 6130, 6124, 4392, 5764, 2432, 6783, 3390, 3272, 2583, 9538, 7532, 9741, 6994, 9611, 4001, 25, 5989, 2236, 505, 7226, 6703, 9299, 1551, 855, 6362, 4741, 3265, 7059, 50, 3756, 6618, 7946, 8088, 9828, 6966, 6607, 6636, 1000, 5078, 2884, 2741, 5249, 1996, 8257, 7360, 2607, 9424, 6389, 3732, 2060, 4185, 291, 7497, 5138, 7862, 5703, 8323, 3588, 5116, 9299, 468, 8047, 2251, 4444, 3391, 6124, 254, 4700, 7071, 3712, 109, 3615, 9979, 6339, 2180, 4153, 9457, 9072, 3269, 2053, 6392, 9250, 7870, 5917], [7694, 2212, 504, 9818, 6491, 6938, 5652, 5073, 2334, 4753, 8171, 4264, 6507, 9806, 3950, 7568, 3310, 2995, 8136, 7471, 618, 6718, 3317, 8628, 4791, 6968, 1699, 5064, 4428, 2671, 2468, 3429, 5035, 2136, 2684, 5686, 3426, 9452, 9715, 2608, 982, 1716, 2072, 4135, 9417, 4695, 4645, 3042, 1000, 4571, 9386, 6080, 1767, 6777, 4269, 5477, 9761, 9192, 8595, 4270, 1764, 9088, 9132, 926, 486, 5594, 6949, 9951, 7928, 5203, 9623, 3750, 1954, 6967, 6911, 1370, 9709, 4097, 8937, 5633, 2461, 660, 151, 2065, 6331, 5980, 461, 6104, 5486, 8459, 9707, 9705, 6537, 8832, 1820, 1720, 9073, 3162, 3460, 5288, 9092, 6593, 2364, 672, 1360, 535, 5807, 3404, 6745, 9340, 1898, 6743, 3394, 5544, 1483, 1688, 2251, 4478, 3860, 2804, 3528, 6302, 7130, 3260, 3330, 186, 8557, 4596, 6859, 3525, 8349, 1666, 5946, 5455, 4116, 8344, 3825, 8172, 9490, 3474, 9275, 838, 9276, 1772, 4348, 7081, 1662, 613, 1637, 5371, 5417, 1876, 4636, 1602, 3940, 4964, 9347, 1063, 1584, 6415, 7867, 2444, 5319, 3686, 2137, 3899, 2259, 648, 9343, 887, 7662, 7808, 8963, 9040, 3852, 6951, 4055, 3563, 1594, 5446, 2861, 4839, 1671, 7359, 7384, 3307, 7798, 4290, 7847, 3123, 7417, 2617, 9874, 3506, 9338, 6618, 5746, 7045, 4295, 6399, 2738, 2144, 9774, 8874, 8031, 1800, 3840, 9970, 5656, 9270, 4530, 121, 5006, 7308, 3468, 6479, 3682, 4740, 9491, 5159, 400, 5903, 572, 6986, 414, 9374, 8984, 359, 790, 874, 6668, 4927, 7422, 5433, 430, 9106, 6258, 1739, 6893, 4480, 715, 5554, 728, 1023, 5718, 1941, 228, 8614, 1609, 9385, 8858, 563, 3477, 9700, 9518, 6748, 4581, 1650, 1774, 2960, 1992, 2547, 9087, 3917, 3790, 7914, 9908, 4258, 6555, 3344, 837, 8553, 8682, 7995, 1231, 3743, 2131, 6452, 7507, 1087, 4034, 3740, 1940, 2546, 7110, 8042, 6887, 4199, 9970, 3145, 9001, 605, 9050, 6397, 2542, 8080, 9385, 2274, 790, 5025, 6329, 9551, 7861, 7473, 9771, 6895, 5440, 8732, 3790, 1051, 4896, 8760, 8217, 3888, 5570, 4976, 3931, 8376, 7116, 4462, 4784, 6235, 5280, 5242, 3402, 1564, 4968, 4903, 3196, 1664, 3973, 6694, 8747, 2684, 5172, 3487, 6854, 7615, 4010, 4498, 8564, 5972, 6430, 1084, 9589, 7806, 7208, 1585, 2730, 1974, 8586, 4368, 4340]], "a": 27, "b0": 354, "certified": true, "codimW": 42, "d": 20, "dimW": 336, "f": [6311, 6890, 663, 4242, 8376, 1], "h0": 0, "l1": 5, "l2": 359, "n": 14, "p": 10007, "rank_R2_mod_W": 630, "seed": 0}


==> anc/genus_two/large_cohomological/recomputed_18_22_seed0.json <==
{"W": [[7961, 6634, 4969, 7808, 5866, 9558, 3578, 8268, 2281, 4617, 2289, 1553, 4104, 8725, 9861, 2407, 5081, 1618, 1208, 5409, 7735], [9171, 1649, 5796, 7113, 5180, 3350, 9052, 7815, 7253, 8541, 4267, 1020, 8989, 230, 1528, 6534, 18, 8086, 5458, 3996, 5328], [1031, 3130, 9298, 3632, 3909, 2334, 8896, 7339, 1494, 1318, 5243, 8322, 8016, 1786, 4938, 9031, 4769, 2044, 8969, 5451, 8852], [3329, 9882, 8965, 9627, 4712, 7290, 1501, 9769, 6306, 5194, 9431, 3966, 4756, 3012, 3102, 3059, 540, 4260, 7807, 1131, 1471], [2133, 2450, 633, 1314, 8857, 6410, 8594, 4515, 8549, 3858, 3525, 9663, 6871, 9497, 4509, 7382, 8071, 5855, 1349, 5313, 1889], [7969, 9618, 5493, 3119, 3981, 265, 4440, 1919, 3612, 6095, 2793, 5448, 6981, 1018, 1648, 2397, 3584, 741, 9402, 8752, 9865], [1212, 437, 2038, 3088, 9934, 9436, 1961, 6409, 1499, 6064, 1901, 596, 9920, 354, 3188, 3030, 2029, 7851, 3450, 1000, 373], [8916, 6973, 1662, 4258, 1146, 3618, 1179, 4932, 5739, 7144, 2954, 1000, 8251, 7653, 645, 9772, 1653, 6410, 3266, 4262, 5874], [7704, 9335, 2775, 3332, 951, 2592, 2653, 5608, 8674, 4107, 1920, 9777, 7246, 2864, 216, 7727, 6715, 9324, 8332, 5102, 5851], [6367, 4111, 2513, 9184, 203, 7503, 1295, 5503, 748, 8918, 4601, 2209, 3934, 7894, 5770, 9996, 4716, 5885, 9671, 2168, 5083], [6357, 6789, 1322, 24, 9741, 3150, 5478, 2622, 3922, 3655, 7342, 6203, 9308, 6789, 516, 6590, 9297, 6852, 766, 2714, 7296], [1046, 4247, 2583, 7313, 8643, 7983, 9198, 9895, 1, 637, 8103, 5340, 5112, 7649, 816, 6801, 3080, 8987, 1367, 2138, 241], [6583, 6840, 5180, 55, 3498, 234, 38, 8656, 1602, 3120, 1948, 9967, 3252, 4954, 4587, 2985, 1641, 7792, 6499, 1332, 357], [4500, 7421, 1896, 4202, 2185, 8533, 5686, 1885, 2530, 4561, 304, 693, 666, 3370, 4254, 9148, 5156, 6011, 9297, 688, 9954], [8101, 7514, 7134, 6102, 8813, 2921, 3405, 6153, 9619, 4768, 145, 2268, 2474, 4446, 5462, 5529, 6016, 1535, 5541, 584, 675], [4417, 2684, 2448, 9559, 4743, 5913, 6468, 8986, 2124, 4807, 1882, 7832, 3927, 790, 5044, 2942, 8569, 1161, 4958, 6605, 5382], [4902, 6794, 1780, 1628, 9188, 7883, 7766, 5522, 5630, 2036, 7849, 1900, 8154, 6988, 619, 4946, 5489, 2550, 2728, 9248, 6153], [1424, 1078, 1387, 3244, 3621, 1001, 6304, 128, 1606, 6452, 9117, 8503, 4748, 7348, 8005, 9582, 3559, 6931, 1370, 6034, 3606], [4274, 9588, 2729, 7065, 3144, 5873, 1884, 1046, 452, 8614, 7399, 3304, 1948, 8144, 6520, 4202, 3395, 689, 3537, 2397, 1714]], "Wp": [[3243, 7510, 6193, 5925, 8952, 2479, 1716, 9768, 7993, 2431, 9239, 6650, 6934, 8539, 8116, 5283, 8166, 8169, 3309, 8893, 9990, 3584, 159, 5574, 5214, 5272, 581, 8603, 2430, 4208, 9872, 2554, 6209, 9551, 4823, 7707, 1087, 1386, 8462, 645, 1087, 3687, 2138, 665, 4922, 250, 7349, 5416, 2632, 2438, 7548, 6083, 8273, 6262, 8680, 8231, 550, 9402, 1485, 8486, 9832, 1251, 6985, 3376, 4745, 8772, 9807, 6845, 7900, 6366, 9952, 9607, 3826, 335, 3, 2981, 4955, 8304, 9343, 4169, 5450, 1075, 8085, 4292, 4961, 6685, 6294, 6286, 1020, 2683, 2086, 3914, 4703, 5472, 909, 588, 7886, 6846, 2308, 8058, 9862, 1337, 2480, 5779, 6736, 576, 7639, 6335, 7518, 770, 1662, 7715, 2480, 331, 531, 9802, 2174, 5306, 1725, 8997, 5679, 3194, 6281, 8033, 1818, 985, 9996, 7654, 5535, 2036, 4855, 2082, 6351, 4813, 1991, 8503, 3098, 625, 6422, 7283, 6087, 3120, 7462, 5841, 1234, 731, 655, 7965, 4184, 436, 8520, 9326, 9368, 3538, 3762, 1531, 8231, 8580, 6883, 8308, 5002, 1858, 2386, 6979, 9273, 6914, 1376, 1716, 6809, 1030, 1625, 6802, 2558, 503, 7319, 7062, 6832, 493, 8136, 5316, 4138, 1286, 5775, 1152, 1988, 5886, 481, 5659, 5699, 2914, 163, 3776, 5993, 1155, 9774, 2347, 3407, 52, 3355, 2018, 117, 4804, 6047, 403, 9909, 3815, 2324, 3063, 7439, 1841, 7810, 5643, 4230, 2132, 457, 3409, 5934, 5488, 7755, 4794, 4855, 9063, 5357, 3015, 9716, 1323, 1680, 8736, 9516, 5042, 2562, 6170, 2407, 2051, 3650, 5175, 8328, 3978, 3877, 3013, 4768, 6102, 6877, 757, 2166, 9850, 336, 6452, 1276, 1199, 2163, 6885, 4905, 9023, 6828, 2331, 9684, 6917, 4882, 5809, 1385, 4064, 7287, 6049, 8670, 947, 6167, 6694, 138, 6835, 5253, 7230, 3342, 6088, 4805, 7715, 1491, 3038, 1779, 4537, 1837, 9145, 9921, 2521, 7309, 6533, 3037, 6909, 7073, 2862, 4062, 7429, 5576, 8574, 2335, 5822, 7576, 1417, 7918, 3336, 4828, 30, 7357, 7569, 127, 3583, 4891, 1875, 4934, 8932, 9980, 2559, 6950, 7723, 1516, 8153, 3807, 8908, 6640, 4588, 354, 1979, 4424, 664, 4, 4203, 6527, 8619, 9529, 6491, 7284, 1671, 4138, 5797, 4643, 3211, 9755, 1396, 580, 1154, 4300, 5007, 8743, 5568, 1936, 8686, 4080, 2679, 1115, 6796, 4746, 4632, 8516, 2202, 9404, 8569, 3445, 8706, 1725, 6730, 8905, 6609, 4564, 4788, 7247, 6091, 9309, 2257, 2573, 2020, 1974, 6249, 6573, 9683, 7666, 2286, 9168, 4898, 5800, 7744, 6801, 3571, 7810, 8009, 8217, 5214, 8072, 986, 7274, 4918, 2339, 8118, 858, 3534, 418, 5822, 7725, 6405, 165, 8631, 1088, 1333, 6473, 105, 5919, 674, 1903, 61, 4429, 4792, 3714, 2304, 9385, 4717, 3132, 1727, 7110, 7551, 5409, 6293, 2756, 5418, 6909, 7131, 2425, 7328, 2416, 8587, 5178, 2117, 3422, 3060, 7276, 5720, 6371, 7000, 8060, 6382, 3607, 3214, 7197, 3346, 9609, 815, 6362, 545, 3834, 1387, 3059, 5957, 933, 2840, 3818, 4874, 1419, 8390, 4660, 5784, 6740, 7508, 883, 8456, 8965, 7055, 9518, 7448, 8031, 4173, 7793, 3529, 5524, 4356, 691, 717, 861, 2668, 5731, 63, 4748, 116, 2300, 1043, 7008, 3639, 9971, 6496, 9138], [3620, 7433, 3159, 5562, 9966, 1676, 9934, 1402, 5226, 5290, 8780, 7466, 5327, 4186, 472, 8552, 726, 3115, 6040, 1312, 3433, 8593, 5664, 3076, 3303, 4116, 4936, 5115, 8468, 6302, 4172, 7898, 5635, 3931, 729, 5010, 9043, 1185, 150, 7551, 8115, 7179, 777, 6752, 8086, 7545, 7210, 1935, 1402, 1334, 3950, 1617, 2519, 6783, 3497, 7219, 1263, 6994, 9158, 6463, 644, 2955, 4091, 8028, 3605, 2098, 4571, 5768, 5236, 7124, 1757, 9126, 4677, 9995, 8864, 3296, 4860, 7238, 8421, 9906, 7570, 8784, 4276, 4465, 3797, 271, 1945, 1620, 2827, 6793, 4075, 3572, 4662, 105, 8774, 8442, 7016, 815, 1995, 6302, 4464, 1937, 9251, 5880, 3761, 8956, 4623, 3630, 3934, 1061, 8489, 5038, 5362, 3827, 6114, 7868, 4699, 9536, 2807, 2249, 253, 9062, 8271, 5372, 6012, 9591, 414, 2127, 6481, 2543, 2896, 8363, 1252, 2221, 3383, 8138, 9330, 3497, 3855, 2164, 3828, 6301, 5791, 9969, 9683, 2171, 8166, 1769, 426, 8625, 9766, 5875, 8015, 7464, 5057, 207, 3605, 9101, 2671, 8105, 7879, 8946, 5143, 1290, 4246, 2251, 9900, 6583, 3130, 5184, 4779, 6292, 969, 3418, 627, 5163, 4089, 5622, 7228, 3701, 4261, 5638, 2659, 4995, 278, 5838, 9397, 8839, 953, 2477, 5790, 360, 8046, 1004, 402, 3956, 736, 203, 3699, 5352, 1090, 1022, 5651, 6924, 2225, 3547, 7355, 7130, 2327, 5866, 5111, 2898, 5387, 6695, 6269, 157, 6705, 4321, 8744, 8705, 7580, 687, 9252, 2008, 6699, 6394, 2806, 50, 8201, 2264, 8420, 2427, 1304, 5407, 3889, 2888, 4043, 360, 2766, 9198, 2757, 1285, 6998, 9795, 1698, 7495, 2458, 9862, 656, 4136, 5574, 6168, 446, 595, 8132, 1468, 5871, 4796, 2470, 7505, 3869, 8313, 5829, 2658, 6630, 5531, 4421, 8066, 6432, 242, 5091, 8689, 4722, 9018, 7682, 572, 8712, 9347, 9045, 4299, 627, 7469, 6472, 1966, 6615, 5678, 8126, 838, 338, 4473, 561, 4160, 9535, 4747, 3393, 8671, 8458, 5575, 6325, 4106, 3423, 1900, 9273, 5397, 3975, 9603, 8729, 5789, 2663, 2507, 5417, 148, 9583, 839, 9254, 2558, 5645, 5950, 4770, 4807, 5292, 8107, 6613, 9841, 7061, 2785, 16, 2306, 9315, 714, 7239, 2061, 5592, 152, 7871, 4220, 3074, 1150, 8992, 6944, 4566, 2848, 8675, 2782, 1036, 2578, 9497, 1803, 8256, 8903, 9913, 6302, 7121, 4354, 5101, 4668, 223, 7023, 4594, 4230, 8812, 8638, 9085, 5208, 5607, 3112, 7072, 2321, 97, 8377, 2544, 9228, 6293, 5913, 7604, 595, 9201, 6744, 3740, 257, 5934, 8668, 2597, 3186, 5807, 8142, 313, 4082, 9364, 3966, 4496, 3033, 6880, 1276, 9390, 7342, 3878, 7367, 8337, 1645, 3084, 2694, 7217, 1068, 6991, 6467, 4454, 4140, 7163, 5835, 9989, 5370, 1484, 5030, 493, 8069, 179, 4105, 3322, 6519, 6334, 7137, 6377, 629, 9546, 7623, 5809, 9319, 2077, 9247, 4560, 5375, 398, 6522, 7761, 8547, 2217, 681, 1335, 9272, 5692, 5914, 73, 1136, 3125, 1815, 8857, 7718, 706, 5153, 415, 5157, 6433, 2052, 4506, 6658, 2328, 9759, 2416, 6622, 5015, 8380, 980, 2669, 2054, 2194, 7878, 765, 8513, 712, 9092, 6344, 2952, 5647, 9599, 1356, 1322, 9171, 2857, 4351, 3303, 4275, 5372, 4159, 4247, 8477, 7478], [2542, 7353, 9055, 2503, 632, 9592, 2899, 8392, 553, 5178, 1173, 3160, 7480, 3911, 7514, 8556, 2611, 5466, 2209, 7806, 9108, 936, 8903, 1350, 8481, 5625, 40, 1310, 1703, 7007, 9953, 5772, 9343, 7398, 5501, 6194, 8395, 5931, 1947, 2230, 5191, 372, 2991, 2049, 314, 5535, 9952, 3167, 723, 6780, 1016, 5099, 6381, 855, 9837, 2755, 5863, 1268, 6688, 884, 7220, 5815, 9898, 4191, 5074, 9219, 7432, 6753, 2960, 502, 7433, 4327, 3121, 6351, 1050, 5859, 1577, 2021, 429, 5747, 349, 2901, 6615, 223, 5288, 7478, 9077, 8126, 7807, 1318, 847, 8775, 6585, 4296, 455, 8451, 1568, 1312, 5465, 5874, 1613, 7723, 541, 2527, 8463, 4703, 602, 11, 6171, 5532, 2570, 8983, 2406, 2630, 2860, 2604, 3974, 5378, 390, 7912, 6522, 723, 3709, 3936, 4613, 5383, 2785, 3902, 5768, 3703, 2680, 6893, 7584, 5952, 9263, 2260, 6332, 9255, 220, 2656, 9562, 92, 6388, 2817, 2439, 319, 412, 5297, 8357, 60, 625, 773, 1833, 9388, 2419, 2509, 6223, 433, 6860, 7147, 9306, 5454, 4062, 2258, 5964, 8359, 3549, 8738, 6559, 1196, 2126, 6680, 9275, 5744, 1581, 7070, 7144, 4024, 7719, 6254, 3686, 6469, 3933, 7883, 6505, 9525, 1130, 4134, 4519, 8627, 6091, 8885, 355, 9896, 7775, 3883, 4526, 660, 5268, 6402, 1747, 8756, 798, 2362, 6429, 439, 6898, 6440, 7093, 1717, 7547, 9898, 7569, 2644, 2778, 5578, 7771, 6735, 2605, 9669, 4648, 8250, 1843, 6033, 5659, 2337, 5859, 7744, 8498, 883, 3206, 4221, 2898, 9563, 5319, 4850, 6227, 679, 4769, 9034, 7064, 571, 6726, 4408, 6146, 3410, 5683, 2198, 2165, 1807, 5848, 2715, 511, 7054, 9448, 6527, 7594, 1247, 1275, 6970, 8927, 9075, 2265, 2772, 2506, 3399, 2694, 3739, 486, 8606, 2220, 8078, 5848, 4719, 5491, 1941, 6698, 4288, 2593, 5611, 8217, 5436, 8734, 2368, 6162, 9100, 5001, 3842, 6202, 5677, 6394, 7721, 8381, 5016, 6719, 6656, 1600, 2523, 2419, 80, 9559, 9756, 8472, 1750, 3357, 9761, 9881, 8412, 1821, 4369, 2762, 6158, 1398, 590, 171, 1890, 5933, 7875, 5215, 1771, 7415, 6047, 9572, 4159, 7971, 3747, 2605, 9201, 9037, 1276, 8322, 2752, 422, 2733, 8472, 6699, 9965, 3409, 7179, 6635, 4327, 346, 9624, 2199, 6360, 2807, 7224, 9256, 879, 6144, 1422, 9637, 6638, 5480, 3819, 8303, 7463, 640, 7863, 1667, 4402, 8314, 8032, 9024, 6456, 7744, 4346, 2965, 3764, 8863, 5969, 2613, 4955, 9975, 2353, 7486, 1127, 1122, 7833, 6442, 9275, 6717, 9111, 1511, 4350, 7901, 3762, 1816, 4861, 2311, 5889, 1542, 2271, 929, 2241, 9609, 9154, 3252, 115, 541, 6624, 9146, 9858, 8033, 1753, 7749, 9167, 5689, 5620, 1597, 84, 3959, 3713, 8154, 5103, 4496, 3680, 146, 8120, 5814, 8339, 5584, 1501, 1269, 4993, 9398, 6918, 3706, 6021, 6244, 2383, 3795, 4716, 3265, 7882, 5884, 4635, 6297, 2119, 1957, 6573, 5817, 8196, 7716, 3746, 6126, 5877, 7076, 4545, 5885, 6567, 4638, 1725, 7859, 4773, 1976, 7307, 2527, 5636, 3990, 3062, 5539, 8180, 3746, 1801, 6289, 6368, 7615, 8413, 7565, 9271, 3615, 6541, 8228, 5098, 7973, 3811, 5153, 8485, 26, 1505, 7729, 5196, 6459, 3725, 7067, 796], [9427, 662, 6660, 1531, 4316, 3281, 5354, 2925, 1853, 2962, 5966, 463, 3829, 715, 132, 6269, 8758, 73, 2124, 1908, 9906, 9926, 3266, 1336, 7636, 3239, 24, 8523, 6802, 1094, 8797, 2902, 3838, 3718, 6806, 6257, 7777, 6, 7140, 3442, 6246, 674, 4412, 467, 9548, 5686, 6020, 5526, 7436, 2201, 9763, 8471, 1508, 4124, 1691, 1695, 4470, 395, 2324, 2226, 6208, 3392, 9390, 5235, 3303, 6900, 8323, 8198, 1971, 9168, 1729, 7776, 2040, 8339, 7334, 7697, 2927, 7453, 8974, 5567, 2111, 6819, 4168, 6180, 1286, 9256, 8281, 5498, 3826, 7435, 4070, 5751, 7873, 6722, 391, 7323, 98, 9051, 6633, 7308, 3669, 7036, 3949, 4148, 7818, 7783, 2310, 3739, 7223, 4645, 5897, 7965, 9821, 2438, 8558, 1434, 3073, 4913, 8483, 2011, 966, 2541, 5616, 601, 5479, 2627, 7677, 6394, 3074, 6741, 8128, 3146, 2744, 6404, 772, 5553, 8534, 3074, 5374, 3001, 8506, 8892, 9740, 9546, 7111, 2492, 8084, 9350, 3495, 9798, 7231, 539, 3980, 7991, 9895, 5204, 9106, 3217, 8, 713, 1020, 2198, 3978, 7261, 9993, 3669, 1786, 8449, 6971, 4692, 5540, 8084, 3148, 2674, 6105, 9131, 5841, 7178, 6403, 7190, 5202, 7677, 1103, 2401, 3600, 1856, 2552, 6456, 7600, 8857, 3440, 6027, 763, 348, 6654, 3396, 1434, 6755, 9592, 9332, 6740, 8861, 3448, 67, 2234, 8697, 8023, 5056, 6228, 8911, 8801, 1082, 1282, 9909, 8073, 250, 3341, 6870, 5898, 5113, 1371, 380, 3917, 456, 9632, 8399, 6021, 2512, 7630, 4233, 1805, 9724, 7326, 4562, 3596, 6270, 6292, 8303, 5566, 3740, 9670, 4323, 1457, 721, 2536, 5169, 9571, 9233, 7946, 1037, 8639, 7855, 7122, 5233, 6316, 397, 1910, 7114, 9947, 2188, 2322, 509, 1948, 7041, 4061, 520, 4456, 4328, 6296, 1891, 5633, 4778, 6123, 3105, 8875, 8878, 976, 5550, 8444, 9047, 228, 2644, 8117, 359, 4224, 5432, 2255, 5636, 1627, 9195, 6842, 1108, 4120, 9347, 1707, 8531, 1230, 9604, 2101, 7950, 567, 8523, 3660, 5690, 1586, 9138, 3554, 2903, 3770, 6537, 3299, 9974, 7192, 5708, 2588, 4410, 5710, 8966, 3289, 3540, 7630, 5140, 2104, 4535, 9193, 7, 1364, 5375, 5052, 5296, 575, 1385, 231, 4790, 1878, 2727, 4510, 3299, 8400, 9087, 5674, 7357, 1456, 6793, 8236, 8714, 6703, 2010, 1316, 9725, 7585, 5310, 2853, 4858, 3949, 7159, 4697, 513, 375, 134, 4412, 1248, 5130, 5192, 8975, 4709, 793, 4076, 8464, 2294, 4252, 9783, 918, 6367, 6858, 4601, 9542, 3693, 4152, 5124, 8729, 8019, 7353, 2013, 6941, 6135, 2777, 8531, 840, 3784, 7820, 6286, 501, 3907, 1328, 5051, 1612, 2992, 2108, 7170, 248, 5933, 8609, 6781, 2040, 8639, 4039, 8189, 4615, 4399, 6622, 7069, 7712, 956, 2690, 8589, 5854, 3317, 4083, 2476, 3625, 4928, 2380, 3052, 9038, 4102, 8915, 446, 2969, 3811, 6838, 2569, 3987, 9174, 2110, 9525, 2752, 4062, 8585, 4905, 344, 7551, 3273, 1021, 6750, 2749, 6242, 8282, 6355, 3481, 6304, 8736, 8620, 8080, 1688, 2077, 1408, 8729, 190, 1339, 172, 3981, 6485, 7379, 4518, 6757, 5657, 6492, 4231, 1255, 2584, 9601, 3975, 3438, 742, 879, 8376, 1098, 7311, 4079, 7382, 2203, 9827, 8350, 4737, 221, 9803], [2420, 5754, 5865, 6013, 4871, 8220, 4153, 2189, 368, 7855, 3270, 9970, 6502, 5560, 7758, 4938, 7215, 2282, 7789, 4848, 5437, 5718, 9881, 6237, 6485, 9482, 6574, 8216, 4880, 9252, 3854, 3093, 7066, 3545, 4344, 8427, 2742, 8350, 2298, 9787, 8476, 8711, 8295, 7796, 5598, 4243, 7101, 4942, 7474, 8629, 854, 3183, 4210, 7517, 1126, 299, 3297, 9784, 1691, 4200, 17, 3548, 3031, 2844, 5904, 9984, 4385, 147, 270, 338, 9954, 2743, 5085, 3868, 6439, 8188, 5951, 5811, 1438, 9536, 7076, 1889, 405, 2821, 233, 9730, 8711, 4465, 5780, 3417, 6290, 3224, 5230, 3022, 2929, 8131, 2476, 9689, 8284, 6679, 9614, 3714, 45, 887, 7145, 9903, 513, 2220, 8232, 1396, 6870, 5084, 5435, 3097, 1007, 5556, 2263, 5179, 4495, 7963, 7884, 9977, 5416, 4416, 1276, 7514, 2614, 1764, 8395, 4242, 9157, 6628, 9961, 7336, 6902, 2605, 9952, 6867, 2070, 1841, 9576, 1825, 3047, 7901, 4820, 1638, 6975, 4296, 4524, 1812, 5827, 8340, 8782, 1224, 132, 670, 9958, 242, 2269, 2013, 6686, 6308, 7886, 443, 5132, 2300, 1393, 6423, 9489, 3688, 798, 3428, 6757, 452, 772, 9815, 6543, 2170, 9179, 4869, 6663, 6630, 8951, 897, 7302, 8886, 2382, 9184, 2082, 3396, 9642, 2758, 1462, 9446, 7693, 4715, 4388, 4140, 3467, 6605, 147, 844, 8576, 1149, 168, 4663, 2531, 2307, 8311, 2205, 1876, 5443, 105, 5297, 2381, 5411, 9475, 1025, 1411, 6111, 3393, 4159, 7390, 5436, 7949, 7709, 8776, 8625, 1382, 1324, 5169, 7188, 6286, 6607, 8883, 7864, 9032, 6977, 8497, 1212, 3593, 2354, 6547, 8379, 5134, 2427, 1154, 2345, 2554, 564, 6292, 9260, 1898, 1115, 8591, 4384, 9261, 4959, 5770, 7814, 6588, 9690, 5229, 7647, 8395, 5656, 3805, 8227, 615, 6289, 5996, 5607, 8393, 112, 4092, 9410, 1260, 7787, 1817, 6029, 7130, 3995, 8941, 397, 8498, 8319, 1829, 659, 9337, 5876, 651, 5992, 2946, 5585, 4411, 7963, 7915, 6866, 21, 3869, 7821, 5640, 2633, 715, 7868, 8616, 2701, 6312, 4715, 9507, 7924, 3490, 447, 7442, 9826, 2841, 7236, 5165, 9476, 5370, 7044, 9304, 2360, 8395, 7037, 6413, 3886, 6039, 6242, 4836, 3942, 3463, 4176, 3961, 8789, 9619, 6095, 7463, 3902, 9819, 5533, 2399, 5276, 3990, 2358, 4205, 9017, 2834, 8790, 9772, 1879, 7321, 7861, 3355, 2974, 9835, 5864, 9916, 4080, 1454, 8860, 8138, 3445, 4812, 6384, 4479, 8384, 3310, 5799, 6663, 5166, 339, 709, 3147, 3227, 9894, 2679, 9129, 7509, 1326, 4109, 8216, 4714, 7969, 6877, 5147, 6313, 892, 1884, 962, 5482, 2616, 4360, 9155, 7178, 5060, 8977, 6797, 7892, 6143, 3610, 1469, 1313, 1494, 8292, 287, 9544, 8406, 5421, 9775, 1569, 9232, 3849, 330, 675, 1564, 5113, 1498, 9635, 6412, 2103, 9433, 8703, 3241, 4550, 4841, 2600, 3009, 9672, 3703, 2243, 2131, 3740, 4225, 8126, 4972, 2380, 4445, 3349, 1285, 2233, 6667, 2981, 3258, 9646, 281, 5758, 8811, 7860, 2067, 4437, 1336, 4575, 9816, 3613, 66, 2349, 3393, 9461, 55, 6851, 2083, 2383, 7945, 8823, 672, 8246, 5222, 3604, 2857, 7481, 5187, 7251, 3791, 4511, 3092, 1644, 5731, 8030, 4459, 5777, 8825, 9644, 4632, 3569, 4681, 9050], [6430, 1072, 2870, 6153, 1864, 9666, 1559, 8469, 2268, 7550, 2362, 6923, 4286, 8784, 3196, 2910, 1121, 4342, 7217, 5358, 6163, 8386, 839, 5641, 6390, 6290, 9004, 2062, 8865, 9326, 2489, 569, 5003, 7269, 8458, 9428, 6813, 3442, 7679, 3333, 6413, 1437, 1598, 8770, 6588, 1992, 8302, 7644, 2751, 528, 3301, 3817, 3943, 1558, 9805, 6192, 6659, 1141, 8977, 3483, 8612, 3255, 3579, 8057, 1488, 3136, 1632, 8408, 2133, 9892, 3199, 9015, 9450, 8516, 7071, 9842, 6470, 4294, 7722, 9877, 473, 5747, 5658, 3373, 567, 3237, 7217, 3526, 8486, 3474, 114, 2348, 3876, 7434, 7730, 1497, 9900, 4523, 4751, 6425, 5391, 4873, 1452, 2039, 8132, 6071, 1447, 3769, 2229, 6706, 3933, 292, 7944, 4635, 2358, 8473, 6064, 2385, 1896, 8321, 5266, 5246, 1238, 5889, 3139, 3280, 4836, 8543, 6944, 6207, 6467, 581, 2338, 7223, 1263, 4715, 2540, 8629, 3080, 9869, 8016, 5733, 2545, 9591, 2434, 9381, 7035, 4339, 3466, 1913, 2585, 2282, 7232, 8785, 6943, 2940, 627, 4896, 7703, 9386, 1397, 6007, 1614, 1654, 8098, 4024, 8526, 700, 493, 9655, 1413, 7629, 4260, 9598, 4208, 9215, 6166, 2661, 3892, 1998, 9521, 8483, 2619, 8137, 3984, 215, 3710, 2351, 9847, 2363, 2528, 9699, 2905, 1112, 1730, 4578, 1564, 4416, 7664, 9456, 4226, 9475, 6878, 679, 1224, 2316, 7397, 960, 5685, 5453, 4160, 6681, 6397, 363, 4857, 3962, 3478, 1460, 9708, 2359, 4060, 8567, 3489, 7421, 5237, 175, 4103, 6894, 9473, 8507, 8973, 2116, 5437, 9330, 8737, 6360, 3283, 4886, 1555, 7293, 4418, 3881, 4289, 5018, 1387, 6028, 2374, 7371, 430, 6329, 7328, 851, 4675, 8362, 6944, 7671, 9321, 8479, 3189, 2626, 123, 4371, 1752, 6306, 4212, 3241, 7942, 7714, 4337, 8444, 6621, 2174, 9972, 8149, 4393, 2817, 254, 3403, 5552, 4287, 1790, 511, 7144, 5081, 5285, 3154, 5413, 6722, 2089, 2030, 4095, 5857, 7739, 7232, 2846, 5800, 7007, 7149, 6719, 5974, 9569, 1729, 1438, 9136, 7419, 2146, 1573, 254, 8599, 6328, 7864, 3890, 6443, 1583, 6911, 938, 4855, 9843, 2792, 4937, 4563, 8631, 2038, 9140, 5527, 2, 2366, 24, 1526, 5559, 5533, 7411, 3250, 3977, 6135, 9363, 7556, 4284, 8943, 2805, 7368, 6558, 243, 1691, 77, 1755, 5400, 3403, 5119, 8925, 1884, 8208, 4935, 1515, 1677, 8925, 4729, 998, 4027, 1822, 2695, 7283, 2712, 2715, 7622, 4224, 2749, 7206, 9354, 446, 9186, 6201, 267, 2010, 1645, 5075, 1357, 6249, 3418, 4202, 6288, 3760, 7587, 9741, 8268, 9170, 6029, 3056, 6970, 137, 9650, 6896, 9870, 3829, 4641, 5682, 8406, 5141, 7748, 7660, 4149, 5645, 4469, 2683, 3055, 3641, 7573, 5301, 380, 6099, 7770, 4691, 4050, 344, 1669, 7524, 8479, 2985, 3239, 6368, 9857, 5435, 9039, 2177, 539, 8053, 6782, 7651, 7223, 6025, 195, 3234, 9291, 3342, 1116, 8033, 2154, 1437, 8503, 9075, 6634, 4570, 3405, 1289, 7013, 373, 8921, 7818, 5615, 47, 3238, 4835, 6862, 7354, 8418, 4645, 1051, 637, 1410, 5671, 6208, 6758, 6241, 3804, 4639, 7941, 6562, 9073, 10, 7125, 4727, 7948, 2523, 6538, 7070, 6469, 9604, 9841, 4947, 7695, 8972, 6056, 4981, 6860, 9597, 2784, 5679], [610, 6954, 7195, 7223, 5084, 1078, 3715, 5429, 3785, 6172, 393, 5551, 2555, 2999, 8144, 1132, 1631, 2902, 9895, 524, 3749, 2932, 162, 8522, 7164, 7069, 2941, 4742, 6502, 7215, 5103, 8705, 620, 2611, 7845, 2586, 1746, 1912, 7759, 4633, 5001, 4944, 6409, 529, 9600, 4377, 5436, 7558, 1111, 980, 4812, 3600, 7451, 5068, 8981, 3372, 6186, 1114, 6945, 662, 698, 1498, 6043, 115, 4826, 5059, 950, 19, 542, 706, 2553, 9731, 2772, 7696, 1331, 9592, 2281, 331, 9186, 2211, 1665, 1258, 1070, 9953, 1897, 3305, 1640, 7982, 7091, 1315, 1886, 7759, 7302, 8215, 2753, 8845, 1669, 2264, 6103, 6916, 8379, 2129, 1322, 8299, 574, 9061, 4065, 1544, 6195, 6090, 8661, 5310, 9202, 9369, 8955, 6428, 5025, 3967, 9273, 1499, 2498, 9911, 6637, 5969, 4646, 5781, 8280, 6121, 343, 130, 20, 2344, 4223, 3432, 2242, 3050, 1897, 8020, 7928, 2061, 4514, 4272, 2274, 668, 2821, 5755, 5300, 3278, 1557, 8219, 8109, 2369, 4117, 5257, 3105, 1896, 3980, 5777, 6543, 1689, 4502, 6354, 9131, 5847, 524, 5439, 3794, 6456, 552, 6899, 8799, 4426, 2609, 4291, 764, 4385, 1303, 5487, 6824, 127, 4369, 3714, 2936, 4151, 6050, 8581, 1858, 2800, 8149, 3264, 9288, 9997, 9720, 1211, 6684, 4672, 698, 4227, 85, 492, 9941, 2599, 5396, 2817, 6627, 3837, 9552, 8988, 3242, 517, 8898, 3104, 7436, 8957, 7366, 9718, 5484, 5679, 5983, 1917, 273, 6861, 5958, 3048, 7862, 3736, 6308, 9828, 242, 3083, 8099, 6772, 6427, 2650, 2520, 7026, 6246, 7286, 3517, 4140, 1034, 2593, 9314, 36, 4928, 3024, 1617, 2526, 4100, 2889, 6519, 4204, 8546, 6900, 5249, 8822, 6952, 8036, 7603, 1965, 4109, 9916, 5162, 4210, 4136, 4667, 6150, 9960, 8418, 381, 8191, 8417, 8226, 3325, 6912, 4460, 6662, 593, 353, 6791, 9102, 1403, 4558, 416, 480, 8074, 6390, 8741, 5729, 8999, 7729, 8583, 7289, 9107, 7780, 9472, 3031, 9619, 409, 9947, 5828, 3444, 5044, 7052, 1092, 3591, 1595, 2708, 9934, 7424, 2108, 8144, 5171, 7212, 2531, 8007, 4134, 8048, 5589, 8600, 3671, 735, 5910, 8367, 4322, 6452, 8767, 9751, 1576, 5025, 2125, 8256, 2288, 2382, 1046, 5569, 3187, 725, 442, 8022, 7714, 1277, 9398, 8577, 828, 2282, 7642, 9226, 2218, 9226, 4231, 1326, 4955, 5844, 2139, 7666, 6072, 700, 5404, 1691, 1649, 1803, 5020, 5051, 9504, 5984, 2957, 116, 7783, 6634, 6628, 3505, 1496, 6844, 4371, 7967, 7076, 8074, 6173, 2382, 7032, 3369, 6948, 3146, 4384, 1174, 2242, 7618, 5273, 5945, 4773, 7370, 5629, 4031, 2658, 7555, 2089, 5568, 3589, 8146, 2528, 1587, 8793, 9605, 9904, 7286, 5210, 2853, 1433, 5179, 2673, 4461, 5836, 1910, 1842, 6206, 5276, 5369, 5073, 5460, 24, 3100, 4954, 3056, 2781, 9138, 2605, 7786, 3944, 1300, 8579, 4253, 1732, 835, 6207, 1462, 6407, 7599, 7940, 2307, 2304, 945, 1852, 2477, 1961, 6620, 9953, 1538, 4609, 1340, 9448, 9512, 1632, 3553, 4950, 6602, 2819, 8700, 7415, 4371, 5533, 2860, 6613, 4274, 2903, 2651, 1403, 3463, 8521, 5858, 7468, 1487, 5439, 8459, 6952, 4952, 7514, 921, 2294, 5720, 2873, 8183, 3705, 3787, 1067, 2058, 7208], [7114, 1630, 5910, 3681, 1983, 5281, 2195, 3265, 3880, 8965, 5152, 8135, 5627, 9662, 7883, 8262, 4422, 4849, 298, 2952, 4449, 3206, 8199, 8985, 1804, 5108, 7204, 2850, 1797, 795, 7459, 8686, 8658, 9199, 9220, 8954, 6156, 6878, 5201, 9964, 5535, 3714, 5420, 8099, 2372, 8513, 426, 7894, 2290, 22, 1377, 9207, 306, 2266, 1792, 900, 5261, 5109, 3175, 1027, 785, 3764, 2905, 5895, 6272, 8686, 6031, 6860, 3437, 6424, 649, 9770, 3653, 9321, 120, 7306, 176, 6797, 2514, 3295, 1038, 9484, 2118, 5184, 4596, 4830, 7412, 5607, 8579, 6772, 8047, 5401, 4361, 8460, 4986, 7269, 8752, 5440, 6575, 5494, 6612, 4592, 233, 3507, 7650, 4895, 6605, 7021, 2126, 2930, 7820, 3118, 2798, 3161, 1276, 4434, 8234, 8294, 2683, 9621, 3030, 7945, 1988, 7885, 4065, 7111, 3009, 1904, 891, 8452, 626, 1472, 1547, 9687, 2250, 2410, 9223, 3438, 5883, 5999, 1636, 1569, 6171, 8000, 2058, 5499, 9395, 8556, 3328, 9948, 3666, 9784, 9340, 7274, 9880, 4701, 1563, 2299, 6854, 1565, 3088, 2134, 2915, 4353, 4515, 5319, 2771, 7300, 5505, 8949, 1639, 1480, 6493, 188, 1020, 3090, 5627, 7130, 4066, 5421, 7003, 9653, 2030, 5377, 1073, 7892, 9961, 8080, 4865, 4014, 6285, 967, 5650, 5432, 2769, 1471, 9180, 4523, 7507, 101, 2616, 2314, 9139, 9295, 5533, 7441, 1107, 6382, 4452, 7671, 4640, 477, 6626, 389, 7465, 1823, 2159, 4924, 5399, 4879, 9942, 2548, 8015, 7285, 113, 9978, 5318, 2543, 6784, 436, 4894, 2922, 9463, 2566, 1282, 6900, 8387, 7419, 8752, 2271, 6883, 5563, 2166, 9201, 5891, 9680, 2761, 1350, 1522, 3969, 1840, 3313, 7837, 3137, 453, 6163, 5403, 4330, 5817, 9665, 4139, 7256, 8506, 628, 5104, 7303, 7102, 3650, 7762, 243, 8548, 9766, 6480, 5520, 3512, 9219, 5716, 4810, 2666, 2900, 4605, 3271, 1946, 5775, 6192, 2528, 4944, 4188, 2747, 6647, 453, 1272, 3044, 6395, 6745, 1283, 1259, 9329, 4095, 8776, 1104, 3537, 5308, 7417, 9140, 9957, 1607, 2777, 2614, 9922, 9639, 9966, 792, 7174, 4262, 3502, 8792, 997, 8087, 1200, 275, 799, 9735, 3081, 2807, 8070, 3264, 8535, 4766, 9418, 9304, 1435, 2463, 6106, 8935, 13, 5478, 5075, 8954, 3705, 9515, 4977, 199, 9403, 6760, 5800, 1161, 5385, 4586, 5668, 1645, 4921, 9241, 2442, 5768, 628, 237, 9780, 6561, 138, 7077, 3824, 7055, 9343, 7618, 4815, 69, 2875, 9386, 7443, 8813, 1106, 224, 716, 1489, 2086, 6445, 6285, 9793, 2871, 3602, 8978, 1761, 488, 669, 6463, 6641, 4636, 2804, 6230, 430, 5223, 6880, 8499, 3293, 8419, 5837, 9762, 4031, 528, 6802, 8068, 8403, 781, 3276, 5542, 7499, 3015, 9304, 3230, 3479, 584, 3277, 1952, 4811, 5300, 5405, 4993, 2357, 2957, 9443, 6800, 4517, 905, 6268, 1810, 9320, 8154, 2659, 6225, 3636, 6717, 6343, 2109, 9176, 7250, 5941, 753, 8598, 3730, 3536, 8405, 6546, 7966, 3674, 9367, 1281, 8852, 1819, 2511, 2706, 4969, 461, 5228, 1864, 2149, 8655, 2944, 8953, 6817, 4201, 216, 6003, 2256, 728, 8439, 3541, 7286, 4424, 6828, 982, 4082, 9655, 4362, 3165, 5525, 1720, 4392, 8062, 6080, 4814, 952, 4339, 1765, 5884, 4664, 3190], [5579, 3810, 3951, 3264, 3080, 6200, 1993, 8764, 4119, 2767, 5674, 6400, 440, 8742, 716, 8759, 7106, 1794, 4160, 3293, 8375, 4925, 1406, 1713, 8194, 6917, 9057, 5782, 2940, 2415, 1997, 4704, 4828, 2850, 7963, 4824, 4048, 8830, 9507, 3941, 1272, 7825, 3157, 5870, 6987, 4400, 5369, 1692, 2301, 7595, 5754, 8300, 2124, 1027, 7551, 6570, 7899, 5224, 9989, 5104, 7931, 2309, 4643, 747, 6728, 1086, 7595, 9723, 2908, 1116, 1849, 6453, 3789, 4782, 1757, 6968, 9559, 4838, 8866, 510, 9273, 803, 6623, 6756, 8581, 6025, 3724, 4020, 2671, 1775, 1911, 8770, 9916, 2382, 4848, 5870, 7952, 8368, 4033, 7079, 2442, 9800, 9811, 3062, 5597, 2971, 356, 5484, 2454, 1685, 8411, 5152, 9935, 4061, 1674, 9206, 1702, 7823, 8568, 8085, 4693, 5491, 1484, 3420, 677, 6618, 4242, 8392, 5571, 3600, 9638, 5575, 4265, 1087, 7375, 2085, 626, 1586, 7196, 4604, 5484, 4165, 7269, 293, 5624, 5264, 3973, 5781, 5931, 5872, 6147, 3298, 285, 6452, 9519, 8821, 5049, 6561, 9877, 360, 8930, 1946, 5148, 396, 7111, 2349, 1519, 2048, 831, 9114, 4781, 3227, 5922, 3971, 9260, 1357, 3653, 7093, 5200, 4696, 339, 1064, 7550, 4506, 6251, 3503, 2628, 7420, 178, 2586, 43, 2731, 9369, 813, 1504, 6058, 889, 3677, 3705, 8132, 4183, 5113, 9270, 6136, 8788, 5136, 8145, 8287, 818, 3994, 2128, 3488, 3802, 1609, 2300, 1729, 680, 9838, 9168, 1499, 9666, 7105, 7424, 7371, 6479, 230, 8586, 5222, 8554, 3452, 2076, 10004, 4906, 9075, 4815, 6584, 9745, 8547, 823, 7504, 9349, 9287, 4053, 6433, 4323, 9120, 5038, 1982, 5144, 9393, 4189, 8416, 4377, 7409, 7318, 1691, 9620, 5096, 5286, 1249, 7138, 5585, 111, 1776, 5391, 9647, 1727, 9129, 3217, 9353, 82, 299, 296, 5081, 7579, 1805, 8467, 327, 8186, 3875, 4494, 8432, 4937, 4327, 3289, 6576, 9886, 7321, 7811, 5026, 5422, 244, 9440, 9887, 9846, 4823, 1748, 5598, 1493, 2516, 6307, 7477, 4296, 5712, 4560, 3629, 2999, 9030, 7443, 7642, 4244, 7794, 1539, 1360, 2825, 9056, 855, 4112, 5901, 5446, 5897, 934, 6289, 5590, 2851, 4665, 7800, 726, 8857, 8262, 4961, 5230, 4425, 5240, 1230, 5718, 324, 7353, 2847, 5880, 4826, 4332, 8046, 29, 7299, 2584, 3997, 5694, 3822, 1859, 780, 6226, 7293, 6207, 9808, 601, 5315, 417, 207, 7523, 4096, 3476, 2884, 7622, 1682, 6557, 9207, 913, 4330, 1715, 2247, 956, 171, 4220, 6932, 8594, 9519, 4667, 1117, 5464, 7890, 9574, 5545, 4349, 5478, 3791, 774, 8518, 3900, 7245, 8574, 292, 6268, 5221, 698, 8590, 3325, 1870, 9198, 3995, 493, 8828, 5127, 2452, 3948, 9372, 8068, 8858, 8091, 7102, 2944, 7318, 4300, 2817, 628, 5909, 4841, 5597, 4491, 3752, 6407, 89, 971, 1642, 2224, 9807, 5408, 9237, 2703, 317, 681, 8745, 2664, 9492, 2538, 1286, 2286, 2475, 8974, 3058, 6675, 6372, 306, 6049, 4722, 5640, 9232, 261, 3887, 9636, 163, 6022, 6018, 5609, 1413, 9415, 6077, 5984, 1060, 6708, 3075, 5912, 9423, 4133, 2462, 3486, 8591, 3039, 9835, 2210, 8283, 1827, 5221, 9533, 9547, 9168, 1573, 2711, 5860, 4184, 7667, 4297, 7317, 3029, 6470, 6858, 5904], [1595, 5197, 2452, 4250, 2938, 5507, 7333, 1325, 6130, 6124, 4392, 5764, 2432, 6783, 3390, 3272, 2583, 9538, 7532, 9741, 6994, 9611, 4001, 25, 5989, 2236, 505, 7226, 6703, 9299, 1551, 855, 6362, 4741, 3265, 7059, 50, 3756, 6618, 7946, 8088, 9828, 6966, 6607, 6636, 1000, 5078, 2884, 2741, 5249, 1996, 8257, 7360, 2607, 9424, 6389, 3732, 2060, 4185, 291, 7497, 5138, 7862, 5703, 8323, 3588, 5116, 9299, 468, 8047, 2251, 4444, 3391, 6124, 254, 4700, 7071, 3712, 109, 3615, 9979, 6339, 2180, 4153, 9457, 9072, 3269, 2053, 6392, 9250, 7870, 5917, 7694, 2212, 504, 9818, 6491, 6938, 5652, 5073, 2334, 4753, 8171, 4264, 6507, 9806, 3950, 7568, 3310, 2995, 8136, 7471, 618, 6718, 3317, 8628, 4791, 6968, 1699, 5064, 4428, 2671, 2468, 3429, 5035, 2136, 2684, 5686, 3426, 9452, 9715, 2608, 982, 1716, 2072, 4135, 9417, 4695, 4645, 3042, 1000, 4571, 9386, 6080, 1767, 6777, 4269, 5477, 9761, 9192, 8595, 4270, 1764, 9088, 9132, 926, 486, 5594, 6949, 9951, 7928, 5203, 9623, 3750, 1954, 6967, 6911, 1370, 9709, 4097, 8937, 5633, 2461, 660, 151, 2065, 6331, 5980, 461, 6104, 5486, 8459, 9707, 9705, 6537, 8832, 1820, 1720, 9073, 3162, 3460, 5288, 9092, 6593, 2364, 672, 1360, 535, 5807, 3404, 6745, 9340, 1898, 6743, 3394, 5544, 1483, 1688, 2251, 4478, 3860, 2804, 3528, 6302, 7130, 3260, 3330, 186, 8557, 4596, 6859, 3525, 8349, 1666, 5946, 5455, 4116, 8344, 3825, 8172, 9490, 3474, 9275, 838, 9276, 1772, 4348, 7081, 1662, 613, 1637, 5371, 5417, 1876, 4636, 1602, 3940, 4964, 9347, 1063, 1584, 6415, 7867, 2444, 5319, 3686, 2137, 3899, 2259, 648, 9343, 887, 7662, 7808, 8963, 9040, 3852, 6951, 4055, 3563, 1594, 5446, 2861, 4839, 1671, 7359, 7384, 3307, 7798, 4290, 7847, 3123, 7417, 2617, 9874, 3506, 9338, 6618, 5746, 7045, 4295, 6399, 2738, 2144, 9774, 8874, 8031, 1800, 3840, 9970, 5656, 9270, 4530, 121, 5006, 7308, 3468, 6479, 3682, 4740, 9491, 5159, 400, 5903, 572, 6986, 414, 9374, 8984, 359, 790, 874, 6668, 4927, 7422, 5433, 430, 9106, 6258, 1739, 6893, 4480, 715, 5554, 728, 1023, 5718, 1941, 228, 8614, 1609, 9385, 8858, 563, 3477, 9700, 9518, 6748, 4581, 1650, 1774, 2960, 1992, 2547, 9087, 3917, 3790, 7914, 9908, 4258, 6555, 3344, 837, 8553, 8682, 7995, 1231, 3743, 2131, 6452, 7507, 1087, 4034, 3740, 1940, 2546, 7110, 8042, 6887, 4199, 9970, 3145, 9001, 605, 9050, 6397, 2542, 8080, 9385, 2274, 790, 5025, 6329, 9551, 7861, 7473, 9771, 6895, 5440, 8732, 3790, 1051, 4896, 8760, 8217, 3888, 5570, 4976, 3931, 8376, 7116, 4462, 4784, 6235, 5280, 5242, 3402, 1564, 4968, 4903, 3196, 1664, 3973, 6694, 8747, 2684, 5172, 3487, 6854, 7615, 4010, 4498, 8564, 5972, 6430, 1084, 9589, 7806, 7208, 1585, 2730, 1974, 8586, 4368, 4340, 141, 6393, 6439, 3258, 406, 9893, 2667, 990, 6814, 6972, 5458, 6995, 6222, 665, 4374, 7757, 9380, 9673, 232, 1412, 580, 2473, 9162, 3876, 2690, 5442, 6966, 2289, 8284, 4782, 7970, 4043, 1223, 4413, 2409, 3171, 4037, 2203, 217, 454, 7238, 4524], [4941, 8619, 333, 6242, 7647, 2751, 630, 2738, 151, 8546, 6544, 5804, 1501, 5134, 427, 7572, 8341, 3803, 4241, 6177, 968, 7092, 7376, 8002, 2715, 3541, 1802, 8885, 8449, 1551, 8578, 3565, 9160, 6551, 5270, 4542, 3783, 9787, 972, 5220, 4571, 1419, 9846, 9591, 3038, 1760, 7520, 375, 7832, 5806, 4098, 7126, 2839, 609, 8632, 2889, 2628, 7048, 3256, 4926, 9915, 8715, 9481, 838, 895, 3768, 389, 9376, 6054, 4222, 7451, 4622, 4571, 8594, 5423, 6134, 2141, 1093, 7224, 8793, 1861, 1595, 2515, 2694, 5537, 6796, 3553, 8831, 4114, 5767, 5798, 4160, 8317, 178, 8515, 1034, 6889, 1820, 9432, 6889, 7527, 1213, 1633, 7465, 2402, 6256, 3024, 6691, 9197, 556, 5639, 6975, 4561, 4631, 2311, 1371, 9283, 7266, 8946, 5137, 9755, 3088, 9179, 722, 3604, 7282, 8307, 6690, 2235, 9073, 8845, 558, 3224, 4648, 9106, 3375, 4344, 903, 8412, 6003, 4661, 6292, 2153, 602, 3160, 4922, 3391, 7342, 4823, 52, 690, 7015, 7148, 9019, 169, 2728, 1691, 6013, 6865, 3776, 4403, 6579, 8198, 5802, 9263, 2542, 1495, 5366, 3522, 687, 6444, 6155, 4562, 5396, 3199, 8259, 3874, 9306, 9601, 9301, 597, 8048, 4045, 3364, 4603, 2632, 3017, 7392, 3793, 715, 1284, 3796, 6486, 6510, 6926, 452, 2384, 4721, 5054, 729, 9295, 3342, 4883, 7965, 6262, 1849, 5713, 1462, 7500, 5959, 3667, 9531, 725, 1656, 5868, 7554, 3127, 5083, 4738, 1623, 48, 1115, 9875, 7129, 3286, 8114, 3348, 8007, 9141, 6641, 8506, 7745, 2637, 2528, 71, 8599, 7451, 1211, 6763, 5244, 2935, 1312, 9280, 5574, 7460, 3160, 8016, 6879, 835, 2582, 4102, 4780, 8818, 4823, 7138, 9667, 31, 8078, 1127, 7729, 4770, 7649, 9080, 6007, 7861, 1145, 5049, 3449, 6856, 7591, 5762, 7249, 2371, 7892, 5916, 1054, 4212, 9263, 3427, 9616, 2219, 8610, 4686, 1328, 2903, 69, 9152, 9574, 8812, 7468, 9098, 7910, 4552, 2970, 85, 7123, 5766, 4944, 7163, 781, 536, 759, 4074, 6934, 1500, 764, 6150, 7697, 9780, 3438, 1917, 4381, 299, 2847, 7768, 9926, 772, 1097, 310, 4120, 2384, 7171, 2598, 3555, 3918, 3586, 8839, 293, 1007, 7357, 8004, 5437, 2483, 1177, 1011, 9765, 785, 920, 3741, 6579, 4327, 158, 8099, 4280, 1645, 9103, 2455, 1311, 6066, 5216, 8559, 3287, 8751, 3463, 9193, 8434, 4897, 8579, 4062, 2587, 3036, 5795, 1103, 1658, 4673, 6790, 6936, 8331, 4165, 8681, 2507, 1816, 6092, 6525, 1974, 3053, 806, 6692, 9158, 508, 9264, 4455, 9383, 5166, 3865, 277, 905, 542, 356, 3824, 5366, 1835, 1496, 4665, 4192, 7645, 944, 1747, 6935, 3831, 4339, 4442, 9682, 9839, 1813, 2211, 8919, 1932, 6067, 5927, 4379, 5990, 884, 1026, 6695, 4773, 5936, 4584, 116, 2258, 8018, 5496, 3612, 3350, 1240, 6949, 5688, 8747, 1195, 2650, 2883, 3823, 9064, 1454, 4692, 8205, 6208, 958, 5854, 3526, 7567, 9707, 9252, 3306, 7653, 8279, 1668, 7252, 3221, 5759, 9958, 5130, 5593, 9867, 403, 6947, 1748, 5170, 6374, 6916, 6126, 3916, 2174, 6116, 6146, 6353, 9163, 4622, 3102, 3400, 1120, 6171, 3399, 3001, 3167, 797, 5522, 6188, 1032, 1699, 9913, 8987, 760, 5977, 2503, 2689, 5860], [7563, 6803, 5564, 4916, 4737, 5279, 7005, 2800, 7399, 2260, 7601, 2286, 6704, 8855, 5773, 5196, 1997, 491, 2373, 5855, 5332, 3333, 2003, 4743, 5944, 792, 1537, 7174, 9020, 3775, 270, 7454, 7798, 1074, 3888, 1245, 3354, 3392, 9803, 3242, 5834, 6086, 119, 4866, 4584, 157, 5555, 972, 5645, 2699, 6729, 1282, 7103, 9004, 2380, 7465, 7795, 8794, 5147, 220, 6139, 379, 1349, 7626, 7965, 113, 4054, 8624, 954, 1783, 6205, 1630, 6713, 2087, 7809, 9420, 9293, 4978, 9380, 6328, 91, 8704, 517, 9390, 3555, 2721, 9750, 2907, 7570, 2920, 7415, 3130, 180, 8279, 742, 8340, 7711, 7941, 6363, 4391, 7438, 5538, 9990, 8912, 1628, 2787, 9427, 665, 7332, 7950, 7858, 4379, 6954, 3692, 764, 512, 5363, 6262, 7961, 3857, 9931, 9627, 378, 8764, 3271, 9287, 5484, 3183, 2558, 4821, 8741, 8799, 2977, 7158, 1734, 4198, 6284, 3555, 1029, 6055, 6499, 2445, 6736, 8768, 8025, 1711, 4328, 6916, 5855, 6013, 6539, 5827, 6741, 4278, 115, 3413, 7497, 6012, 3519, 1515, 5189, 207, 6147, 6856, 3332, 9608, 6965, 4068, 6870, 5213, 1900, 276, 3392, 4881, 1222, 3507, 4944, 1402, 3359, 2619, 3857, 9438, 7119, 5330, 4802, 2561, 3938, 8532, 8095, 114, 2152, 7960, 1087, 49, 5040, 7262, 4385, 3236, 8435, 8899, 2299, 5583, 4996, 2226, 3030, 5302, 6609, 4847, 5735, 7388, 7893, 6793, 2907, 9742, 7436, 3429, 4326, 6872, 7165, 8036, 1010, 5615, 8051, 5619, 802, 5297, 8100, 5978, 7189, 1103, 1531, 8762, 4641, 4843, 7149, 5592, 7456, 1826, 5677, 7322, 6756, 8952, 539, 6525, 8874, 5757, 106, 5805, 376, 9697, 7706, 8256, 6974, 3611, 965, 4999, 8435, 8788, 3190, 9913, 8819, 3562, 1880, 8281, 6633, 1933, 8998, 879, 4298, 5222, 5566, 836, 7397, 2447, 8329, 9639, 297, 9794, 9920, 9990, 6660, 4100, 7899, 4462, 8722, 3654, 4812, 2656, 4039, 3295, 8039, 3976, 3994, 4436, 5660, 3086, 9362, 5340, 2442, 1029, 6298, 3172, 3367, 9889, 3417, 6246, 2674, 7964, 4938, 1303, 1564, 5041, 3578, 475, 893, 5722, 1429, 7375, 4755, 5108, 8067, 6172, 4512, 3645, 9165, 6088, 8701, 9973, 1789, 5316, 6434, 6048, 1937, 8766, 2385, 7783, 9992, 9606, 6302, 8631, 5741, 4369, 8747, 2447, 2239, 1246, 2512, 1531, 4218, 732, 3600, 8282, 5831, 6383, 9160, 5710, 1730, 8243, 9596, 7700, 409, 3319, 8897, 6728, 338, 6753, 6966, 9652, 9051, 9156, 3998, 1725, 1315, 5521, 6800, 8714, 5021, 3512, 8082, 7567, 2827, 9562, 9616, 4699, 8535, 8863, 7683, 5967, 1604, 30, 5579, 5691, 7525, 2474, 8719, 4486, 838, 1027, 7399, 2964, 8090, 4938, 8358, 2494, 2622, 9707, 1153, 3947, 8208, 2649, 7540, 622, 1982, 8471, 5772, 5501, 7004, 5729, 3712, 1844, 6733, 7954, 9892, 9476, 8410, 1459, 9388, 9857, 9716, 7662, 4975, 496, 5589, 8822, 7852, 1941, 9187, 4898, 1682, 6086, 681, 9598, 2974, 5089, 2984, 5572, 7824, 3670, 6208, 5533, 8815, 222, 6104, 5549, 9295, 7312, 3346, 7490, 6822, 9273, 9425, 5182, 7053, 7022, 7831, 3121, 2615, 7867, 833, 3145, 698, 8117, 21, 2613, 1710, 2677, 8508, 3470, 1836, 1989, 7014, 3096, 8656, 351, 2641, 6189, 2630], [1951, 6896, 5495, 8409, 3692, 7488, 977, 1822, 1798, 3262, 8603, 1724, 1705, 9206, 1398, 1298, 154, 2948, 4168, 7501, 9512, 8596, 2394, 5065, 4810, 9345, 9249, 3651, 5277, 4556, 2142, 8115, 2722, 5395, 3272, 3909, 2077, 6450, 7772, 6212, 990, 9652, 2983, 9980, 314, 4612, 1612, 779, 7018, 555, 2452, 3462, 5006, 1254, 3166, 322, 9448, 7371, 6203, 7162, 7753, 3392, 4495, 1225, 5790, 8055, 7000, 5428, 287, 526, 1885, 9710, 9855, 7709, 7203, 3202, 7333, 8252, 122, 4128, 4026, 678, 3741, 5181, 8297, 4531, 542, 6405, 6009, 3406, 3991, 3093, 5175, 288, 1725, 807, 1449, 3589, 5804, 9795, 1739, 8769, 6415, 4477, 3269, 3060, 7182, 7399, 7512, 3586, 9632, 1535, 8220, 8986, 2976, 2037, 5590, 9570, 3017, 1192, 4251, 7096, 4975, 3388, 2182, 1778, 3986, 3450, 5074, 4141, 790, 1752, 2428, 8914, 8179, 4310, 2206, 1371, 1824, 3291, 8275, 4069, 3639, 2153, 7416, 3234, 8142, 8120, 1683, 5939, 6951, 8922, 2909, 22, 6715, 9356, 9987, 2094, 9704, 2151, 6393, 6037, 8693, 8921, 3252, 3345, 5875, 3708, 8186, 817, 6774, 9907, 7602, 688, 8858, 5262, 3298, 5165, 2673, 466, 5328, 8038, 1198, 9123, 9994, 6593, 5035, 9391, 8801, 2922, 3690, 274, 7789, 1889, 3374, 7310, 4753, 9664, 4991, 4756, 117, 5750, 4426, 1495, 250, 9730, 409, 7672, 770, 2447, 1404, 896, 4207, 5095, 1211, 1024, 1312, 3669, 9634, 9989, 565, 5126, 5466, 9902, 9967, 7593, 391, 8715, 9959, 7986, 6621, 4747, 424, 3909, 5831, 5740, 5264, 2796, 6875, 3116, 6472, 863, 478, 4391, 9914, 8911, 3498, 4897, 2485, 9766, 196, 6585, 4222, 4060, 313, 653, 2912, 7415, 9752, 2441, 3672, 5379, 4865, 6411, 8221, 1277, 8402, 7807, 3605, 4391, 4322, 549, 5993, 9445, 4878, 9262, 4181, 3823, 5030, 5444, 8594, 4789, 4488, 6190, 7949, 1835, 1261, 6832, 3229, 2878, 3421, 4492, 6086, 8588, 7249, 7224, 6719, 3447, 8879, 7283, 5604, 1550, 3554, 7825, 5076, 9628, 1725, 363, 517, 1168, 3833, 9076, 6925, 5254, 8232, 1556, 1491, 7908, 4842, 8118, 7648, 977, 5071, 8883, 9009, 7751, 6078, 7766, 2084, 8841, 3711, 810, 7364, 9283, 3938, 4095, 9711, 3714, 567, 4645, 1797, 6325, 5519, 6820, 5661, 2335, 9691, 6287, 7486, 2111, 6795, 2590, 3785, 622, 6122, 7557, 7437, 1861, 5395, 4252, 9789, 2128, 4872, 592, 3201, 8583, 4790, 4282, 3896, 1328, 7516, 1856, 8710, 7979, 5258, 2952, 5010, 8246, 1706, 55, 3332, 3618, 5947, 8816, 2934, 6111, 5450, 3788, 5078, 3178, 8421, 896, 6201, 4204, 4741, 6346, 4413, 1380, 944, 6, 9595, 2170, 3731, 9181, 13, 8836, 2089, 9635, 4720, 2824, 2629, 9569, 7968, 614, 8140, 9760, 5099, 9087, 3909, 5858, 1963, 3442, 3614, 2514, 2538, 4582, 8452, 7815, 5014, 7321, 4833, 3156, 5622, 3380, 2212, 7566, 7835, 2676, 8389, 3646, 7052, 6376, 4540, 3570, 5705, 5029, 7575, 2169, 7085, 6173, 7355, 6699, 3456, 834, 4186, 9324, 8553, 822, 7890, 9446, 770, 6758, 9787, 2853, 455, 250, 9780, 4129, 2882, 1128, 521, 4468, 5445, 366, 4902, 6416, 1681, 6212, 6666, 5418, 3368, 4075, 2690, 9873, 7264, 6303, 5145], [7403, 8763, 2424, 9327, 1597, 4627, 7415, 1899, 2237, 4975, 8760, 4068, 8196, 5586, 6722, 9381, 5494, 1107, 5951, 8073, 238, 1832, 2412, 2234, 4193, 4530, 2082, 3921, 2652, 5720, 5589, 8213, 3632, 3847, 9666, 744, 8429, 3193, 8918, 8006, 6109, 2852, 6466, 7680, 8119, 3329, 7330, 8950, 6296, 4949, 3720, 1981, 8454, 7580, 6794, 4462, 5178, 1408, 1598, 2466, 3711, 8109, 8738, 2947, 962, 7531, 3040, 8622, 7876, 2121, 425, 3899, 3059, 3227, 9835, 517, 5579, 5726, 7882, 5073, 5393, 9256, 5503, 5292, 1399, 4956, 6635, 1210, 8028, 5212, 9650, 5743, 7065, 1542, 1971, 260, 2512, 8728, 9262, 6011, 3965, 400, 1296, 9170, 1690, 5033, 6980, 6292, 4767, 5275, 7818, 972, 3862, 4475, 5409, 6778, 5349, 920, 1347, 1275, 640, 5131, 9334, 2204, 859, 4951, 9686, 4330, 9843, 3653, 8453, 5280, 9056, 3518, 3391, 2271, 7334, 6176, 2545, 1323, 4325, 6152, 5372, 5394, 4801, 7117, 5423, 3192, 285, 6941, 2373, 5156, 1203, 2161, 3788, 8664, 2109, 7920, 5095, 9584, 758, 7294, 7229, 8834, 2409, 8221, 6355, 1403, 9982, 9950, 3895, 7493, 6826, 8963, 5360, 9118, 3679, 721, 343, 4506, 6576, 2367, 3591, 3761, 6798, 9755, 8240, 2868, 2391, 824, 3954, 1595, 9600, 66, 3905, 9581, 1887, 1041, 677, 3145, 4058, 2521, 3559, 5508, 6667, 8646, 6690, 1343, 6048, 9655, 1443, 5157, 6360, 2008, 8369, 5339, 853, 1225, 796, 4817, 4878, 591, 2781, 1763, 6116, 5778, 4661, 2811, 7438, 6979, 3105, 3995, 1531, 2009, 6802, 2605, 8158, 9664, 8458, 7434, 8834, 8600, 2921, 0, 1536, 285, 7879, 2518, 3390, 5378, 9350, 834, 1403, 8262, 8559, 4186, 2104, 4257, 5426, 6972, 1943, 6429, 69, 4666, 9050, 4908, 6808, 9962, 5202, 8106, 5031, 882, 280, 8085, 2092, 2003, 533, 3442, 4098, 3719, 1960, 8501, 3656, 3122, 8261, 4838, 7097, 4828, 7575, 7835, 9378, 6855, 3501, 3339, 72, 3538, 5998, 2720, 5038, 3561, 548, 9132, 7129, 6696, 8860, 5558, 3491, 2115, 4804, 1432, 2124, 968, 5421, 824, 2120, 1093, 8698, 1801, 1820, 768, 1950, 2406, 6178, 4998, 498, 7227, 1678, 3123, 9947, 9972, 8342, 9215, 201, 3822, 2700, 131, 9382, 7169, 4329, 4763, 9754, 9875, 2968, 8364, 9806, 6444, 5167, 1724, 2734, 1955, 9023, 2374, 7763, 2553, 165, 9865, 554, 4865, 3559, 1944, 4256, 4225, 7371, 7951, 3645, 4419, 9911, 9111, 7153, 7473, 4956, 7276, 3591, 9746, 8900, 6872, 1734, 6850, 6423, 3286, 1999, 5962, 9220, 3971, 324, 8199, 1120, 337, 6669, 5848, 3291, 3358, 5397, 7137, 1785, 749, 8051, 7090, 5016, 4476, 6378, 9965, 4561, 6272, 9493, 2528, 2049, 272, 1127, 2833, 691, 5201, 9956, 5965, 8680, 7658, 7143, 3321, 6571, 994, 5850, 8248, 6287, 7505, 9310, 9834, 6595, 9343, 4150, 9852, 9645, 1806, 2847, 4695, 2807, 9054, 9525, 8832, 6630, 4218, 2281, 9423, 1322, 5095, 7129, 4974, 7117, 44, 8155, 3353, 8576, 4655, 3326, 217, 9940, 8438, 5038, 1596, 6660, 5934, 6262, 5993, 9966, 6268, 3444, 5121, 131, 960, 1673, 8251, 6835, 1806, 6793, 5506, 3598, 5573, 5473, 5698, 6053, 2406, 5120, 5562, 1377, 4170, 5612, 4492, 4615], [2488, 6760, 9580, 6490, 3616, 9977, 1713, 3766, 4408, 7338, 2119, 4663, 2268, 4522, 774, 154, 3915, 5927, 5463, 1911, 7393, 975, 4480, 2515, 7982, 3544, 3734, 5463, 1501, 1743, 4303, 8037, 7671, 4998, 6891, 5954, 9498, 8900, 3038, 1490, 1923, 2063, 6608, 4458, 1407, 8901, 9698, 4746, 8549, 2727, 7749, 6795, 4028, 6125, 4483, 4438, 5395, 2863, 4247, 3559, 1611, 4774, 6334, 6559, 5551, 7617, 1561, 1135, 9153, 3988, 2707, 7496, 3103, 9535, 5900, 4355, 589, 2236, 124, 6028, 7279, 4681, 9266, 5096, 5390, 2931, 243, 9484, 4861, 2678, 428, 7213, 7266, 1971, 7166, 7746, 1348, 577, 7618, 7157, 3689, 4515, 2095, 9695, 7833, 7313, 1410, 5791, 6785, 8851, 5072, 8132, 7751, 7390, 5133, 9300, 5064, 1360, 1880, 1743, 1244, 4034, 6956, 7229, 1119, 9677, 7624, 371, 8867, 2920, 2321, 6736, 9192, 5422, 2730, 5497, 2578, 3986, 7878, 6423, 2775, 1586, 5988, 2610, 7464, 1587, 2495, 5440, 612, 1877, 4898, 5110, 4495, 2851, 9589, 3397, 6434, 7736, 9125, 325, 4415, 6553, 9331, 1837, 4866, 6057, 8842, 9047, 6257, 4728, 4839, 1305, 7356, 3692, 4740, 7764, 339, 3907, 295, 1797, 364, 5493, 6941, 2340, 4890, 642, 1686, 1607, 5049, 7677, 5034, 2296, 7020, 4167, 5925, 4250, 6859, 6911, 9472, 8467, 5105, 9459, 7904, 7158, 3902, 2937, 7449, 4697, 2197, 1596, 9231, 2982, 2116, 4115, 4611, 4538, 1738, 5190, 1826, 70, 3225, 1072, 9449, 5209, 8682, 736, 4365, 9873, 7965, 7003, 1968, 2792, 4210, 3194, 3796, 9797, 5141, 2947, 612, 858, 18, 3202, 1552, 813, 8112, 1499, 5022, 3219, 8264, 5836, 6989, 2618, 3941, 8232, 9101, 9529, 2720, 7438, 6302, 3300, 879, 8684, 7000, 9318, 8074, 2458, 6668, 9989, 8441, 8320, 1259, 2823, 9409, 2773, 5179, 2625, 6741, 5908, 6921, 6834, 4756, 3386, 6637, 6674, 9586, 6830, 8202, 3679, 7545, 1405, 168, 9704, 7799, 8625, 585, 5319, 5517, 5313, 7925, 9410, 4630, 9413, 8686, 1168, 1000, 1103, 4842, 3020, 4475, 3990, 1435, 1552, 9359, 3113, 557, 4971, 7155, 4196, 1383, 8363, 9965, 535, 309, 2125, 3831, 1379, 6961, 2147, 9709, 9973, 5755, 1253, 3391, 3751, 7751, 9281, 1488, 8563, 3654, 8335, 7584, 2588, 7500, 9884, 6137, 4095, 2281, 1854, 5006, 7963, 8258, 966, 6600, 3560, 7074, 7430, 9627, 2063, 6324, 640, 9177, 52, 8249, 4052, 8762, 9488, 5994, 507, 2155, 1461, 8596, 1734, 3612, 2696, 6363, 6089, 3385, 1173, 6703, 3261, 2356, 3810, 7711, 6726, 4900, 5783, 2581, 4520, 4865, 6504, 6131, 3908, 3988, 3260, 6768, 2241, 6634, 4617, 3378, 2762, 682, 5210, 5577, 9907, 569, 4755, 3073, 7982, 2210, 743, 2714, 9200, 3424, 6053, 7548, 6942, 3734, 8666, 2097, 2965, 7903, 8594, 2358, 339, 9803, 655, 6592, 2174, 1016, 3317, 9327, 6264, 3457, 7823, 62, 6606, 8631, 8859, 2033, 4269, 7589, 829, 5157, 7924, 889, 7944, 2251, 2225, 5779, 7476, 5360, 993, 1371, 3239, 9636, 15, 1353, 6780, 4449, 3396, 1890, 5528, 3840, 5475, 7833, 9095, 6424, 8970, 3150, 3780, 6413, 1161, 7939, 7941, 281, 7182, 3230, 28, 3228, 3714, 5060, 9976, 8457, 2733, 1500, 7938, 9799], [6439, 6400, 2844, 467, 1015, 1274, 1618, 8110, 9787, 1559, 1181, 3358, 6429, 5263, 4494, 904, 9944, 8204, 9584, 7807, 8563, 8921, 5347, 1600, 5580, 4250, 321, 4426, 983, 551, 6607, 5712, 89, 7735, 9272, 5749, 3044, 4001, 3038, 8328, 9766, 2703, 4508, 7184, 7532, 2252, 3543, 4428, 3060, 2027, 3637, 2286, 1366, 4416, 7361, 7707, 5655, 145, 2357, 3203, 5744, 4041, 711, 304, 4219, 3071, 9408, 605, 7183, 4257, 5872, 9518, 1733, 6154, 4430, 5292, 6579, 5586, 6163, 5770, 5198, 3164, 8622, 4980, 8015, 3223, 774, 721, 4565, 5843, 2562, 9537, 7766, 4978, 6278, 4029, 400, 2459, 9018, 4477, 2839, 6649, 4983, 4323, 308, 5687, 1787, 9239, 6011, 5630, 8498, 5358, 9846, 3652, 8308, 3892, 4152, 297, 8401, 2722, 5159, 8533, 3416, 4332, 5634, 4007, 6414, 5645, 8867, 6205, 5250, 5415, 7138, 6628, 4795, 3824, 8778, 1733, 4566, 1400, 5597, 7526, 2419, 8829, 7992, 8940, 1364, 4194, 3485, 2675, 1938, 4398, 5329, 9002, 260, 5583, 8318, 9, 2516, 5893, 7880, 1673, 9793, 3984, 6345, 3782, 4333, 834, 94, 9857, 5659, 8831, 9283, 4399, 5239, 505, 8316, 9964, 29, 9462, 6355, 3937, 7547, 7935, 4782, 2076, 6319, 445, 3566, 3730, 6925, 1056, 1520, 5092, 1177, 5534, 2171, 7033, 1885, 1846, 3479, 1678, 2854, 3164, 3285, 8770, 6034, 1282, 8608, 4090, 4494, 3203, 8197, 3158, 4500, 1293, 3458, 7857, 3898, 1159, 9672, 5665, 23, 9628, 5010, 2821, 3451, 292, 8751, 7665, 8629, 5659, 9985, 3711, 6587, 2283, 9757, 6015, 8324, 8324, 2624, 8119, 1221, 3408, 8173, 5938, 7731, 9757, 6835, 4174, 2877, 58, 8016, 4327, 663, 1168, 9843, 526, 5643, 9172, 7913, 7150, 9364, 7972, 2023, 3302, 808, 6061, 6377, 4256, 5642, 8640, 9777, 5558, 2298, 5387, 2456, 1987, 5846, 1496, 4430, 5751, 6542, 1704, 5139, 9577, 2318, 6384, 8281, 4635, 4149, 5859, 2658, 9241, 927, 1817, 3176, 7752, 1518, 5150, 3627, 4172, 7257, 2757, 7013, 3334, 9069, 8551, 8977, 7450, 3065, 7940, 2141, 7753, 7887, 9143, 5894, 9989, 8230, 542, 3443, 2693, 1072, 5150, 6207, 8154, 6505, 8594, 6607, 587, 9684, 5207, 2353, 2617, 4296, 2671, 9547, 2765, 7562, 1636, 9729, 5755, 3671, 8814, 9989, 6623, 5249, 2241, 9504, 8534, 9948, 7283, 8629, 1777, 6518, 6146, 4791, 5440, 7240, 9219, 5226, 6325, 7469, 1741, 2062, 8150, 7932, 7237, 2891, 3510, 2830, 1840, 5704, 2100, 9421, 8449, 2987, 9583, 9124, 7250, 3639, 3661, 9121, 6687, 7697, 2946, 732, 8672, 4368, 4772, 8198, 1547, 348, 8054, 4530, 6990, 647, 4113, 7831, 693, 8952, 7744, 7894, 9498, 8686, 5513, 7797, 6932, 8923, 4514, 624, 1178, 1436, 3739, 3080, 3537, 4487, 5180, 8802, 2865, 8901, 6638, 3736, 3986, 8411, 1446, 375, 5998, 215, 2951, 5050, 6589, 7776, 984, 2374, 5969, 9763, 2020, 5012, 2385, 6275, 6880, 7985, 7688, 5304, 9302, 2779, 4091, 5632, 5215, 2814, 9436, 6659, 6262, 5464, 5352, 8893, 6676, 2342, 7261, 1304, 4979, 6277, 3202, 411, 8549, 7195, 3624, 5010, 174, 146, 4790, 10, 1010, 9830, 3941, 8434, 5430, 5930, 5745, 1379, 8444, 9530, 4591, 355, 2231, 971], [1130, 9025, 5471, 1250, 9668, 4400, 2371, 5645, 9513, 4030, 9730, 99, 7167, 8940, 5570, 7008, 6512, 6302, 7582, 1913, 8628, 86, 7239, 4268, 1862, 5881, 1214, 8033, 5483, 8645, 6469, 6206, 1657, 8751, 9, 2942, 6732, 6636, 5655, 546, 942, 9987, 2599, 5800, 2933, 7491, 4763, 7913, 5123, 4889, 1658, 5952, 2839, 8095, 600, 7500, 7072, 4388, 6048, 3187, 115, 6111, 4044, 9991, 8663, 1892, 3372, 6276, 5045, 2789, 487, 6868, 6107, 7506, 2916, 9484, 6661, 4848, 3199, 9186, 4384, 5645, 9948, 5120, 6157, 9844, 9847, 9533, 6867, 1851, 6187, 3361, 589, 3416, 8036, 5526, 8319, 3737, 9121, 4091, 8045, 7810, 4089, 1795, 2189, 2455, 4445, 5194, 2109, 686, 9333, 9426, 8218, 6150, 2719, 6150, 7611, 660, 4208, 7666, 6041, 5009, 6394, 7080, 8556, 1058, 6875, 7686, 4985, 4071, 298, 6817, 4810, 9971, 7333, 9381, 9697, 7904, 6327, 5435, 5735, 9908, 2088, 5652, 5044, 9443, 7550, 2338, 8483, 3356, 5032, 1394, 7495, 2292, 4118, 1910, 2693, 5888, 8400, 7822, 9480, 665, 9052, 9824, 3011, 6870, 3293, 4394, 152, 9687, 5742, 16, 5222, 5387, 1619, 3147, 1473, 8911, 6265, 685, 6349, 9471, 4711, 4028, 2067, 9137, 1624, 5671, 9139, 3431, 3102, 8512, 6752, 2654, 7160, 318, 4501, 4112, 1396, 37, 7406, 4832, 4526, 6003, 665, 6862, 533, 693, 3231, 9954, 28, 2374, 1410, 3298, 8374, 6479, 6671, 5174, 1771, 1649, 3963, 5172, 1372, 2939, 2940, 8726, 3857, 7960, 8600, 9875, 1534, 7078, 9255, 8409, 3795, 8340, 5481, 4443, 8435, 6256, 7273, 1791, 9275, 2, 6698, 1322, 5646, 4823, 8930, 944, 769, 6089, 2991, 1619, 4047, 5879, 8506, 569, 5434, 8980, 3868, 9378, 3666, 5192, 1465, 1322, 896, 1619, 5263, 8189, 6395, 6617, 8152, 5609, 5882, 760, 2161, 7345, 1525, 8897, 5592, 2237, 6770, 5605, 512, 7276, 6671, 2826, 5840, 7644, 7620, 3922, 5819, 9517, 212, 9470, 3603, 8909, 1246, 4035, 1470, 9951, 2918, 6827, 7226, 3938, 4934, 1765, 75, 8080, 959, 258, 2551, 855, 7843, 2199, 3180, 7110, 2406, 649, 3351, 2698, 9173, 362, 3418, 1101, 2525, 8814, 75, 3263, 6570, 9051, 7823, 152, 7567, 8565, 6559, 4440, 365, 7198, 2861, 7958, 3245, 1215, 3177, 7608, 502, 5312, 6331, 1926, 6522, 2981, 6306, 9985, 8935, 6930, 5105, 2896, 6763, 9041, 4376, 8585, 1972, 6811, 1439, 5732, 150, 8871, 7885, 4860, 6391, 9316, 7235, 8127, 5828, 7809, 8284, 8279, 4001, 442, 5941, 3764, 4059, 5043, 4154, 7059, 7161, 4551, 4617, 2075, 403, 3965, 2216, 8150, 3350, 9212, 9058, 8110, 8191, 896, 9028, 7728, 726, 288, 1648, 3738, 9424, 1264, 8833, 3956, 2480, 6948, 9314, 4984, 2322, 3506, 4251, 9360, 7524, 4809, 4595, 2413, 4179, 3710, 8964, 6829, 3381, 4020, 652, 8320, 2226, 4505, 9653, 5898, 3644, 4327, 3587, 298, 8579, 9887, 1231, 8078, 4410, 8834, 3553, 497, 5847, 6206, 6877, 7213, 9096, 6138, 7008, 4267, 4581, 8848, 4762, 5557, 9455, 4760, 60, 54, 5986, 2038, 6153, 5802, 9763, 8166, 7861, 5997, 9100, 2556, 2588, 296, 6469, 9678, 4014, 1737, 2294, 3289, 4954, 4509, 7618, 9782, 4230, 3707, 4956], [1007, 8508, 2367, 3747, 9813, 5773, 5481, 9322, 3285, 7918, 1910, 8156, 4141, 3319, 6460, 6707, 704, 7119, 1001, 6229, 1158, 7597, 3394, 5358, 354, 2332, 7251, 8267, 7525, 6887, 8295, 586, 2139, 2449, 3617, 8039, 1203, 749, 1121, 8810, 467, 42, 8933, 5320, 1072, 5929, 741, 3545, 7703, 8981, 1158, 9484, 3273, 5065, 5051, 481, 3639, 7945, 2925, 3892, 5632, 878, 1009, 7407, 5191, 8801, 6170, 760, 707, 8450, 258, 3030, 9024, 1171, 3952, 7999, 9075, 9066, 8208, 3915, 962, 3612, 7248, 178, 2054, 716, 2762, 7418, 3875, 7746, 1567, 5237, 8725, 7040, 9382, 7267, 9337, 3932, 4051, 1097, 4382, 6155, 7921, 6423, 2954, 4726, 4795, 9892, 4290, 88, 3476, 3682, 3782, 7652, 112, 1462, 6499, 5281, 1115, 8140, 163, 5998, 7390, 8114, 812, 4503, 9242, 4449, 3314, 2833, 9844, 9155, 4151, 4134, 8403, 1448, 1729, 6684, 6178, 8658, 1036, 5699, 4345, 4335, 7039, 7305, 7346, 6696, 6699, 6846, 4156, 1677, 2441, 8842, 8694, 9104, 9512, 6864, 304, 5206, 3004, 6553, 8616, 4919, 578, 5301, 204, 492, 212, 4063, 6003, 3309, 1219, 3388, 690, 3539, 9751, 9618, 3043, 5679, 9010, 8893, 4573, 6863, 1694, 8082, 2478, 6974, 9856, 119, 5884, 2885, 9602, 7838, 5463, 125, 12, 4360, 3452, 8620, 9415, 8960, 2893, 6433, 9943, 7773, 9238, 8042, 3327, 3652, 6021, 7918, 9666, 5939, 8950, 7058, 8533, 4835, 7143, 4117, 4649, 8027, 9892, 1536, 769, 74, 4387, 6382, 8575, 6447, 3140, 941, 6163, 9352, 8609, 354, 5324, 8138, 4039, 5947, 8778, 5418, 9670, 1012, 558, 3645, 7230, 6704, 8140, 4535, 4629, 9780, 1431, 290, 4181, 1473, 1731, 3882, 8709, 9450, 5305, 3764, 2692, 8041, 6755, 1940, 5790, 770, 1533, 2518, 2038, 1790, 6284, 7938, 6326, 2856, 5243, 8119, 403, 8720, 3163, 5062, 5406, 9662, 3918, 2781, 6307, 8245, 9668, 4849, 4392, 1705, 6388, 8555, 5652, 1328, 4328, 6128, 3409, 9710, 7064, 5676, 1507, 36, 7838, 419, 3995, 1196, 4799, 1849, 9271, 4130, 7097, 860, 4139, 1744, 9441, 6175, 3433, 8759, 6125, 3427, 2495, 7491, 1140, 8845, 6165, 1994, 8253, 2972, 8500, 1848, 7329, 3442, 2855, 5124, 2575, 9810, 68, 4908, 7141, 6809, 753, 3148, 9208, 1207, 8125, 2937, 3767, 7527, 7566, 206, 6439, 1833, 4295, 3517, 9597, 6335, 3079, 1454, 1651, 1960, 6617, 3403, 5115, 243, 1903, 5942, 8652, 3601, 9279, 480, 6397, 620, 2258, 1699, 2253, 1240, 7306, 6021, 3537, 2701, 4386, 1332, 6824, 5254, 4763, 5144, 9306, 8985, 1881, 3928, 3115, 6652, 6709, 2319, 9785, 1261, 3925, 3651, 4794, 7134, 4734, 6715, 812, 1022, 6435, 6417, 4594, 426, 6594, 1670, 102, 1850, 9233, 332, 4673, 723, 314, 6280, 9052, 9210, 2345, 7996, 1547, 1489, 9385, 806, 6690, 3360, 4052, 3870, 1, 1186, 1552, 3569, 3437, 7204, 6088, 8827, 5559, 5709, 9999, 171, 7125, 6371, 6210, 9725, 7922, 6819, 5359, 2493, 118, 3562, 3428, 6591, 6510, 2135, 8030, 4377, 9202, 8867, 731, 6827, 5317, 3094, 281, 6795, 5284, 2913, 1902, 3953, 5201, 6471, 5216, 5187, 2994, 3197, 9620, 4070, 6148, 1785, 6317, 9686, 9199, 9770, 4058]], "a": 29, "b0": 488, "certified": true, "codimW": 46, "d": 22, "dimW": 468, "f": [6311, 6890, 663, 4242, 8376, 1], "h0": 0, "l1": 5, "l2": 493, "n": 18, "p": 10007, "rank_R2_mod_W": 874, "seed": 0}


==> anc/genus_two/large_cohomological/recomputed_6_10_seed0.json <==
{
  "n": 6,
  "d": 10,
  "p": 10007,
  "seed": 0,
  "f": [
    6311,
    6890,
    663,
    4242,
    8376,
    1
  ],
  "W": [
    [
      7961,
      6634,
      4969,
      7808,
      5866,
      9558,
      3578,
      8268,
      2281
    ],
    [
      4617,
      2289,
      1553,
      4104,
      8725,
      9861,
      2407,
      5081,
      1618
    ],
    [
      1208,
      5409,
      7735,
      9171,
      1649,
      5796,
      7113,
      5180,
      3350
    ],
    [
      9052,
      7815,
      7253,
      8541,
      4267,
      1020,
      8989,
      230,
      1528
    ],
    [
      6534,
      18,
      8086,
      5458,
      3996,
      5328,
      1031,
      3130,
      9298
    ],
    [
      3632,
      3909,
      2334,
      8896,
      7339,
      1494,
      1318,
      5243,
      8322
    ],
    [
      8016,
      1786,
      4938,
      9031,
      4769,
      2044,
      8969,
      5451,
      8852
    ]
  ],
  "Wp": [
    [
      3329,
      9882,
      8965,
      9627,
      4712,
      7290,
      1501,
      9769,
      6306,
      5194,
      9431,
      3966,
      4756,
      3012,
      3102,
      3059,
      540,
      4260,
      7807,
      1131,
      1471,
      2133,
      2450,
      633,
      1314,
      8857,
      6410,
      8594,
      4515,
      8549,
      3858,
      3525,
      9663,
      6871,
      9497,
      4509,
      7382,
      8071,
      5855,
      1349,
      5313,
      1889,
      7969,
      9618,
      5493,
      3119,
      3981,
      265,
      4440,
      1919,
      3612,
      6095,
      2793,
      5448,
      6981,
      1018,
      1648,
      2397,
      3584,
      741,
      9402,
      8752,
      9865,
      1212,
      437,
      2038,
      3088,
      9934,
      9436,
      1961,
      6409,
      1499,
      6064,
      1901,
      596,
      9920,
      354,
      3188,
      3030,
      2029,
      7851,
      3450,
      1000,
      373,
      8916,
      6973,
      1662,
      4258,
      1146,
      3618,
      1179
    ],
    [
      4932,
      5739,
      7144,
      2954,
      1000,
      8251,
      7653,
      645,
      9772,
      1653,
      6410,
      3266,
      4262,
      5874,
      7704,
      9335,
      2775,
      3332,
      951,
      2592,
      2653,
      5608,
      8674,
      4107,
      1920,
      9777,
      7246,
      2864,
      216,
      7727,
      6715,
      9324,
      8332,
      5102,
      5851,
      6367,
      4111,
      2513,
      9184,
      203,
      7503,
      1295,
      5503,
      748,
      8918,
      4601,
      2209,
      3934,
      7894,
      5770,
      9996,
      4716,
      5885,
      9671,
      2168,
      5083,
      6357,
      6789,
      1322,
      24,
      9741,
      3150,
      5478,
      2622,
      3922,
      3655,
      7342,
      6203,
      9308,
      6789,
      516,
      6590,
      9297,
      6852,
      766,
      2714,
      7296,
      1046,
      4247,
      2583,
      7313,
      8643,
      7983,
      9198,
      9895,
      1,
      637,
      8103,
      5340,
      5112,
      7649
    ],
    [
      816,
      6801,
      3080,
      8987,
      1367,
      2138,
      241,
      6583,
      6840,
      5180,
      55,
      3498,
      234,
      38,
      8656,
      1602,
      3120,
      1948,
      9967,
      3252,
      4954,
      4587,
      2985,
      1641,
      7792,
      6499,
      1332,
      357,
      4500,
      7421,
      1896,
      4202,
      2185,
      8533,
      5686,
      1885,
      2530,
      4561,
      304,
      693,
      666,
      3370,
      4254,
      9148,
      5156,
      6011,
      9297,
      688,
      9954,
      8101,
      7514,
      7134,
      6102,
      8813,
      2921,
      3405,
      6153,
      9619,
      4768,
      145,
      2268,
      2474,
      4446,
      5462,
      5529,
      6016,
      1535,
      5541,
      584,
      675,
      4417,
      2684,
      2448,
      9559,
      4743,
      5913,
      6468,
      8986,
      2124,
      4807,
      1882,
      7832,
      3927,
      790,
      5044,
      2942,
      8569,
      1161,
      4958,
      6605,
      5382
    ],
    [
      4902,
      6794,
      1780,
      1628,
      9188,
      7883,
      7766,
      5522,
      5630,
      2036,
      7849,
      1900,
      8154,
      6988,
      619,
      4946,
      5489,
      2550,
      2728,
      9248,
      6153,
      1424,
      1078,
      1387,
      3244,
      3621,
      1001,
      6304,
      128,
      1606,
      6452,
      9117,
      8503,
      4748,
      7348,
      8005,
      9582,
      3559,
      6931,
      1370,
      6034,
      3606,
      4274,
      9588,
      2729,
      7065,
      3144,
      5873,
      1884,
      1046,
      452,
      8614,
      7399,
      3304,
      1948,
      8144,
      6520,
      4202,
      3395,
      689,
      3537,
      2397,
      1714,
      3243,
      7510,
      6193,
      5925,
      8952,
      2479,
      1716,
      9768,
      7993,
      2431,
      9239,
      6650,
      6934,
      8539,
      8116,
      5283,
      8166,
      8169,
      3309,
      8893,
      9990,
      3584,
      159,
      5574,
      5214,
      5272,
      581,
      8603
    ],
    [
      2430,
      4208,
      9872,
      2554,
      6209,
      9551,
      4823,
      7707,
      1087,
      1386,
      8462,
      645,
      1087,
      3687,
      2138,
      665,
      4922,
      250,
      7349,
      5416,
      2632,
      2438,
      7548,
      6083,
      8273,
      6262,
      8680,
      8231,
      550,
      9402,
      1485,
      8486,
      9832,
      1251,
      6985,
      3376,
      4745,
      8772,
      9807,
      6845,
      7900,
      6366,
      9952,
      9607,
      3826,
      335,
      3,
      2981,
      4955,
      8304,
      9343,
      4169,
      5450,
      1075,
      8085,
      4292,
      4961,
      6685,
      6294,
      6286,
      1020,
      2683,
      2086,
      3914,
      4703,
      5472,
      909,
      588,
      7886,
      6846,
      2308,
      8058,
      9862,
      1337,
      2480,
      5779,
      6736,
      576,
      7639,
      6335,
      7518,
      770,
      1662,
      7715,
      2480,
      331,
      531,
      9802,
      2174,
      5306,
      1725
    ],
    [
      8997,
      5679,
      3194,
      6281,
      8033,
      1818,
      985,
      9996,
      7654,
      5535,
      2036,
      4855,
      2082,
      6351,
      4813,
      1991,
      8503,
      3098,
      625,
      6422,
      7283,
      6087,
      3120,
      7462,
      5841,
      1234,
      731,
      655,
      7965,
      4184,
      436,
      8520,
      9326,
      9368,
      3538,
      3762,
      1531,
      8231,
      8580,
      6883,
      8308,
      5002,
      1858,
      2386,
      6979,
      9273,
      6914,
      1376,
      1716,
      6809,
      1030,
      1625,
      6802,
      2558,
      503,
      7319,
      7062,
      6832,
      493,
      8136,
      5316,
      4138,
      1286,
      5775,
      1152,
      1988,
      5886,
      481,
      5659,
      5699,
      2914,
      163,
      3776,
      5993,
      1155,
      9774,
      2347,
      3407,
      52,
      3355,
      2018,
      117,
      4804,
      6047,
      403,
      9909,
      3815,
      2324,
      3063,
      7439,
      1841
    ]
  ],
  "a": 17,
  "b0": 92,
  "l1": 5,
  "l2": 97,
  "dimW": 84,
  "codimW": 22,
  "rank_R2_mod_W": 154,
  "h0": 0,
  "certified": true
}


==> anc/genus_two/large_cohomological/recomputed_6_11_seed0.json <==
{
  "n": 6,
  "d": 11,
  "p": 10007,
  "seed": 0,
  "f": [
    6311,
    6890,
    663,
    4242,
    8376,
    1
  ],
  "W": [
    [
      7961,
      6634,
      4969,
      7808,
      5866,
      9558,
      3578,
      8268,
      2281,
      4617
    ],
    [
      2289,
      1553,
      4104,
      8725,
      9861,
      2407,
      5081,
      1618,
      1208,
      5409
    ],
    [
      7735,
      9171,
      1649,
      5796,
      7113,
      5180,
      3350,
      9052,
      7815,
      7253
    ],
    [
      8541,
      4267,
      1020,
      8989,
      230,
      1528,
      6534,
      18,
      8086,
      5458
    ],
    [
      3996,
      5328,
      1031,
      3130,
      9298,
      3632,
      3909,
      2334,
      8896,
      7339
    ],
    [
      1494,
      1318,
      5243,
      8322,
      8016,
      1786,
      4938,
      9031,
      4769,
      2044
    ],
    [
      8969,
      5451,
      8852,
      3329,
      9882,
      8965,
      9627,
      4712,
      7290,
      1501
    ]
  ],
  "Wp": [
    [
      9769,
      6306,
      5194,
      9431,
      3966,
      4756,
      3012,
      3102,
      3059,
      540,
      4260,
      7807,
      1131,
      1471,
      2133,
      2450,
      633,
      1314,
      8857,
      6410,
      8594,
      4515,
      8549,
      3858,
      3525,
      9663,
      6871,
      9497,
      4509,
      7382,
      8071,
      5855,
      1349,
      5313,
      1889,
      7969,
      9618,
      5493,
      3119,
      3981,
      265,
      4440,
      1919,
      3612,
      6095,
      2793,
      5448,
      6981,
      1018,
      1648,
      2397,
      3584,
      741,
      9402,
      8752,
      9865,
      1212,
      437,
      2038,
      3088,
      9934,
      9436,
      1961,
      6409,
      1499,
      6064,
      1901,
      596,
      9920,
      354,
      3188,
      3030,
      2029,
      7851,
      3450,
      1000,
      373,
      8916,
      6973,
      1662,
      4258,
      1146,
      3618,
      1179,
      4932,
      5739,
      7144,
      2954,
      1000,
      8251,
      7653,
      645,
      9772,
      1653,
      6410,
      3266,
      4262,
      5874
    ],
    [
      7704,
      9335,
      2775,
      3332,
      951,
      2592,
      2653,
      5608,
      8674,
      4107,
      1920,
      9777,
      7246,
      2864,
      216,
      7727,
      6715,
      9324,
      8332,
      5102,
      5851,
      6367,
      4111,
      2513,
      9184,
      203,
      7503,
      1295,
      5503,
      748,
      8918,
      4601,
      2209,
      3934,
      7894,
      5770,
      9996,
      4716,
      5885,
      9671,
      2168,
      5083,
      6357,
      6789,
      1322,
      24,
      9741,
      3150,
      5478,
      2622,
      3922,
      3655,
      7342,
      6203,
      9308,
      6789,
      516,
      6590,
      9297,
      6852,
      766,
      2714,
      7296,
      1046,
      4247,
      2583,
      7313,
      8643,
      7983,
      9198,
      9895,
      1,
      637,
      8103,
      5340,
      5112,
      7649,
      816,
      6801,
      3080,
      8987,
      1367,
      2138,
      241,
      6583,
      6840,
      5180,
      55,
      3498,
      234,
      38,
      8656,
      1602,
      3120,
      1948,
      9967,
      3252,
      4954
    ],
    [
      4587,
      2985,
      1641,
      7792,
      6499,
      1332,
      357,
      4500,
      7421,
      1896,
      4202,
      2185,
      8533,
      5686,
      1885,
      2530,
      4561,
      304,
      693,
      666,
      3370,
      4254,
      9148,
      5156,
      6011,
      9297,
      688,
      9954,
      8101,
      7514,
      7134,
      6102,
      8813,
      2921,
      3405,
      6153,
      9619,
      4768,
      145,
      2268,
      2474,
      4446,
      5462,
      5529,
      6016,
      1535,
      5541,
      584,
      675,
      4417,
      2684,
      2448,
      9559,
      4743,
      5913,
      6468,
      8986,
      2124,
      4807,
      1882,
      7832,
      3927,
      790,
      5044,
      2942,
      8569,
      1161,
      4958,
      6605,
      5382,
      4902,
      6794,
      1780,
      1628,
      9188,
      7883,
      7766,
      5522,
      5630,
      2036,
      7849,
      1900,
      8154,
      6988,
      619,
      4946,
      5489,
      2550,
      2728,
      9248,
      6153,
      1424,
      1078,
      1387,
      3244,
      3621,
      1001,
      6304
    ],
    [
      128,
      1606,
      6452,
      9117,
      8503,
      4748,
      7348,
      8005,
      9582,
      3559,
      6931,
      1370,
      6034,
      3606,
      4274,
      9588,
      2729,
      7065,
      3144,
      5873,
      1884,
      1046,
      452,
      8614,
      7399,
      3304,
      1948,
      8144,
      6520,
      4202,
      3395,
      689,
      3537,
      2397,
      1714,
      3243,
      7510,
      6193,
      5925,
      8952,
      2479,
      1716,
      9768,
      7993,
      2431,
      9239,
      6650,
      6934,
      8539,
      8116,
      5283,
      8166,
      8169,
      3309,
      8893,
      9990,
      3584,
      159,
      5574,
      5214,
      5272,
      581,
      8603,
      2430,
      4208,
      9872,
      2554,
      6209,
      9551,
      4823,
      7707,
      1087,
      1386,
      8462,
      645,
      1087,
      3687,
      2138,
      665,
      4922,
      250,
      7349,
      5416,
      2632,
      2438,
      7548,
      6083,
      8273,
      6262,
      8680,
      8231,
      550,
      9402,
      1485,
      8486,
      9832,
      1251,
      6985
    ],
    [
      3376,
      4745,
      8772,
      9807,
      6845,
      7900,
      6366,
      9952,
      9607,
      3826,
      335,
      3,
      2981,
      4955,
      8304,
      9343,
      4169,
      5450,
      1075,
      8085,
      4292,
      4961,
      6685,
      6294,
      6286,
      1020,
      2683,
      2086,
      3914,
      4703,
      5472,
      909,
      588,
      7886,
      6846,
      2308,
      8058,
      9862,
      1337,
      2480,
      5779,
      6736,
      576,
      7639,
      6335,
      7518,
      770,
      1662,
      7715,
      2480,
      331,
      531,
      9802,
      2174,
      5306,
      1725,
      8997,
      5679,
      3194,
      6281,
      8033,
      1818,
      985,
      9996,
      7654,
      5535,
      2036,
      4855,
      2082,
      6351,
      4813,
      1991,
      8503,
      3098,
      625,
      6422,
      7283,
      6087,
      3120,
      7462,
      5841,
      1234,
      731,
      655,
      7965,
      4184,
      436,
      8520,
      9326,
      9368,
      3538,
      3762,
      1531,
      8231,
      8580,
      6883,
      8308,
      5002
    ],
    [
      1858,
      2386,
      6979,
      9273,
      6914,
      1376,
      1716,
      6809,
      1030,
      1625,
      6802,
      2558,
      503,
      7319,
      7062,
      6832,
      493,
      8136,
      5316,
      4138,
      1286,
      5775,
      1152,
      1988,
      5886,
      481,
      5659,
      5699,
      2914,
      163,
      3776,
      5993,
      1155,
      9774,
      2347,
      3407,
      52,
      3355,
      2018,
      117,
      4804,
      6047,
      403,
      9909,
      3815,
      2324,
      3063,
      7439,
      1841,
      7810,
      5643,
      4230,
      2132,
      457,
      3409,
      5934,
      5488,
      7755,
      4794,
      4855,
      9063,
      5357,
      3015,
      9716,
      1323,
      1680,
      8736,
      9516,
      5042,
      2562,
      6170,
      2407,
      2051,
      3650,
      5175,
      8328,
      3978,
      3877,
      3013,
      4768,
      6102,
      6877,
      757,
      2166,
      9850,
      336,
      6452,
      1276,
      1199,
      2163,
      6885,
      4905,
      9023,
      6828,
      2331,
      9684,
      6917,
      4882
    ]
  ],
  "a": 18,
  "b0": 99,
  "l1": 5,
  "l2": 104,
  "dimW": 90,
  "codimW": 24,
  "rank_R2_mod_W": 168,
  "h0": 0,
  "certified": true
}


==> anc/genus_two/large_cohomological/recomputed_7_12_seed0.json <==
{
  "n": 7,
  "d": 12,
  "p": 10007,
  "seed": 0,
  "f": [
    6311,
    6890,
    663,
    4242,
    8376,
    1
  ],
  "W": [
    [
      7961,
      6634,
      4969,
      7808,
      5866,
      9558,
      3578,
      8268,
      2281,
      4617,
      2289
    ],
    [
      1553,
      4104,
      8725,
      9861,
      2407,
      5081,
      1618,
      1208,
      5409,
      7735,
      9171
    ],
    [
      1649,
      5796,
      7113,
      5180,
      3350,
      9052,
      7815,
      7253,
      8541,
      4267,
      1020
    ],
    [
      8989,
      230,
      1528,
      6534,
      18,
      8086,
      5458,
      3996,
      5328,
      1031,
      3130
    ],
    [
      9298,
      3632,
      3909,
      2334,
      8896,
      7339,
      1494,
      1318,
      5243,
      8322,
      8016
    ],
    [
      1786,
      4938,
      9031,
      4769,
      2044,
      8969,
      5451,
      8852,
      3329,
      9882,
      8965
    ],
    [
      9627,
      4712,
      7290,
      1501,
      9769,
      6306,
      5194,
      9431,
      3966,
      4756,
      3012
    ],
    [
      3102,
      3059,
      540,
      4260,
      7807,
      1131,
      1471,
      2133,
      2450,
      633,
      1314
    ]
  ],
  "Wp": [
    [
      8857,
      6410,
      8594,
      4515,
      8549,
      3858,
      3525,
      9663,
      6871,
      9497,
      4509,
      7382,
      8071,
      5855,
      1349,
      5313,
      1889,
      7969,
      9618,
      5493,
      3119,
      3981,
      265,
      4440,
      1919,
      3612,
      6095,
      2793,
      5448,
      6981,
      1018,
      1648,
      2397,
      3584,
      741,
      9402,
      8752,
      9865,
      1212,
      437,
      2038,
      3088,
      9934,
      9436,
      1961,
      6409,
      1499,
      6064,
      1901,
      596,
      9920,
      354,
      3188,
      3030,
      2029,
      7851,
      3450,
      1000,
      373,
      8916,
      6973,
      1662,
      4258,
      1146,
      3618,
      1179,
      4932,
      5739,
      7144,
      2954,
      1000,
      8251,
      7653,
      645,
      9772,
      1653,
      6410,
      3266,
      4262,
      5874,
      7704,
      9335,
      2775,
      3332,
      951,
      2592,
      2653,
      5608,
      8674,
      4107,
      1920,
      9777,
      7246,
      2864,
      216,
      7727,
      6715,
      9324,
      8332,
      5102,
      5851,
      6367,
      4111,
      2513,
      9184,
      203,
      7503,
      1295,
      5503,
      748,
      8918,
      4601,
      2209,
      3934,
      7894,
      5770,
      9996,
      4716,
      5885,
      9671,
      2168
    ],
    [
      5083,
      6357,
      6789,
      1322,
      24,
      9741,
      3150,
      5478,
      2622,
      3922,
      3655,
      7342,
      6203,
      9308,
      6789,
      516,
      6590,
      9297,
      6852,
      766,
      2714,
      7296,
      1046,
      4247,
      2583,
      7313,
      8643,
      7983,
      9198,
      9895,
      1,
      637,
      8103,
      5340,
      5112,
      7649,
      816,
      6801,
      3080,
      8987,
      1367,
      2138,
      241,
      6583,
      6840,
      5180,
      55,
      3498,
      234,
      38,
      8656,
      1602,
      3120,
      1948,
      9967,
      3252,
      4954,
      4587,
      2985,
      1641,
      7792,
      6499,
      1332,
      357,
      4500,
      7421,
      1896,
      4202,
      2185,
      8533,
      5686,
      1885,
      2530,
      4561,
      304,
      693,
      666,
      3370,
      4254,
      9148,
      5156,
      6011,
      9297,
      688,
      9954,
      8101,
      7514,
      7134,
      6102,
      8813,
      2921,
      3405,
      6153,
      9619,
      4768,
      145,
      2268,
      2474,
      4446,
      5462,
      5529,
      6016,
      1535,
      5541,
      584,
      675,
      4417,
      2684,
      2448,
      9559,
      4743,
      5913,
      6468,
      8986,
      2124,
      4807,
      1882,
      7832,
      3927,
      790,
      5044
    ],
    [
      2942,
      8569,
      1161,
      4958,
      6605,
      5382,
      4902,
      6794,
      1780,
      1628,
      9188,
      7883,
      7766,
      5522,
      5630,
      2036,
      7849,
      1900,
      8154,
      6988,
      619,
      4946,
      5489,
      2550,
      2728,
      9248,
      6153,
      1424,
      1078,
      1387,
      3244,
      3621,
      1001,
      6304,
      128,
      1606,
      6452,
      9117,
      8503,
      4748,
      7348,
      8005,
      9582,
      3559,
      6931,
      1370,
      6034,
      3606,
      4274,
      9588,
      2729,
      7065,
      3144,
      5873,
      1884,
      1046,
      452,
      8614,
      7399,
      3304,
      1948,
      8144,
      6520,
      4202,
      3395,
      689,
      3537,
      2397,
      1714,
      3243,
      7510,
      6193,
      5925,
      8952,
      2479,
      1716,
      9768,
      7993,
      2431,
      9239,
      6650,
      6934,
      8539,
      8116,
      5283,
      8166,
      8169,
      3309,
      8893,
      9990,
      3584,
      159,
      5574,
      5214,
      5272,
      581,
      8603,
      2430,
      4208,
      9872,
      2554,
      6209,
      9551,
      4823,
      7707,
      1087,
      1386,
      8462,
      645,
      1087,
      3687,
      2138,
      665,
      4922,
      250,
      7349,
      5416,
      2632,
      2438,
      7548,
      6083
    ],
    [
      8273,
      6262,
      8680,
      8231,
      550,
      9402,
      1485,
      8486,
      9832,
      1251,
      6985,
      3376,
      4745,
      8772,
      9807,
      6845,
      7900,
      6366,
      9952,
      9607,
      3826,
      335,
      3,
      2981,
      4955,
      8304,
      9343,
      4169,
      5450,
      1075,
      8085,
      4292,
      4961,
      6685,
      6294,
      6286,
      1020,
      2683,
      2086,
      3914,
      4703,
      5472,
      909,
      588,
      7886,
      6846,
      2308,
      8058,
      9862,
      1337,
      2480,
      5779,
      6736,
      576,
      7639,
      6335,
      7518,
      770,
      1662,
      7715,
      2480,
      331,
      531,
      9802,
      2174,
      5306,
      1725,
      8997,
      5679,
      3194,
      6281,
      8033,
      1818,
      985,
      9996,
      7654,
      5535,
      2036,
      4855,
      2082,
      6351,
      4813,
      1991,
      8503,
      3098,
      625,
      6422,
      7283,
      6087,
      3120,
      7462,
      5841,
      1234,
      731,
      655,
      7965,
      4184,
      436,
      8520,
      9326,
      9368,
      3538,
      3762,
      1531,
      8231,
      8580,
      6883,
      8308,
      5002,
      1858,
      2386,
      6979,
      9273,
      6914,
      1376,
      1716,
      6809,
      1030,
      1625,
      6802,
      2558
    ],
    [
      503,
      7319,
      7062,
      6832,
      493,
      8136,
      5316,
      4138,
      1286,
      5775,
      1152,
      1988,
      5886,
      481,
      5659,
      5699,
      2914,
      163,
      3776,
      5993,
      1155,
      9774,
      2347,
      3407,
      52,
      3355,
      2018,
      117,
      4804,
      6047,
      403,
      9909,
      3815,
      2324,
      3063,
      7439,
      1841,
      7810,
      5643,
      4230,
      2132,
      457,
      3409,
      5934,
      5488,
      7755,
      4794,
      4855,
      9063,
      5357,
      3015,
      9716,
      1323,
      1680,
      8736,
      9516,
      5042,
      2562,
      6170,
      2407,
      2051,
      3650,
      5175,
      8328,
      3978,
      3877,
      3013,
      4768,
      6102,
      6877,
      757,
      2166,
      9850,
      336,
      6452,
      1276,
      1199,
      2163,
      6885,
      4905,
      9023,
      6828,
      2331,
      9684,
      6917,
      4882,
      5809,
      1385,
      4064,
      7287,
      6049,
      8670,
      947,
      6167,
      6694,
      138,
      6835,
      5253,
      7230,
      3342,
      6088,
      4805,
      7715,
      1491,
      3038,
      1779,
      4537,
      1837,
      9145,
      9921,
      2521,
      7309,
      6533,
      3037,
      6909,
      7073,
      2862,
      4062,
      7429,
      5576,
      8574
    ],
    [
      2335,
      5822,
      7576,
      1417,
      7918,
      3336,
      4828,
      30,
      7357,
      7569,
      127,
      3583,
      4891,
      1875,
      4934,
      8932,
      9980,
      2559,
      6950,
      7723,
      1516,
      8153,
      3807,
      8908,
      6640,
      4588,
      354,
      1979,
      4424,
      664,
      4,
      4203,
      6527,
      8619,
      9529,
      6491,
      7284,
      1671,
      4138,
      5797,
      4643,
      3211,
      9755,
      1396,
      580,
      1154,
      4300,
      5007,
      8743,
      5568,
      1936,
      8686,
      4080,
      2679,
      1115,
      6796,
      4746,
      4632,
      8516,
      2202,
      9404,
      8569,
      3445,
      8706,
      1725,
      6730,
      8905,
      6609,
      4564,
      4788,
      7247,
      6091,
      9309,
      2257,
      2573,
      2020,
      1974,
      6249,
      6573,
      9683,
      7666,
      2286,
      9168,
      4898,
      5800,
      7744,
      6801,
      3571,
      7810,
      8009,
      8217,
      5214,
      8072,
      986,
      7274,
      4918,
      2339,
      8118,
      858,
      3534,
      418,
      5822,
      7725,
      6405,
      165,
      8631,
      1088,
      1333,
      6473,
      105,
      5919,
      674,
      1903,
      61,
      4429,
      4792,
      3714,
      2304,
      9385,
      4717,
      3132
    ],
    [
      1727,
      7110,
      7551,
      5409,
      6293,
      2756,
      5418,
      6909,
      7131,
      2425,
      7328,
      2416,
      8587,
      5178,
      2117,
      3422,
      3060,
      7276,
      5720,
      6371,
      7000,
      8060,
      6382,
      3607,
      3214,
      7197,
      3346,
      9609,
      815,
      6362,
      545,
      3834,
      1387,
      3059,
      5957,
      933,
      2840,
      3818,
      4874,
      1419,
      8390,
      4660,
      5784,
      6740,
      7508,
      883,
      8456,
      8965,
      7055,
      9518,
      7448,
      8031,
      4173,
      7793,
      3529,
      5524,
      4356,
      691,
      717,
      861,
      2668,
      5731,
      63,
      4748,
      116,
      2300,
      1043,
      7008,
      3639,
      9971,
      6496,
      9138,
      3620,
      7433,
      3159,
      5562,
      9966,
      1676,
      9934,
      1402,
      5226,
      5290,
      8780,
      7466,
      5327,
      4186,
      472,
      8552,
      726,
      3115,
      6040,
      1312,
      3433,
      8593,
      5664,
      3076,
      3303,
      4116,
      4936,
      5115,
      8468,
      6302,
      4172,
      7898,
      5635,
      3931,
      729,
      5010,
      9043,
      1185,
      150,
      7551,
      8115,
      7179,
      777,
      6752,
      8086,
      7545,
      7210,
      1935,
      1402
    ]
  ],
  "a": 19,
  "b0": 122,
  "l1": 5,
  "l2": 127,
  "dimW": 112,
  "codimW": 26,
  "rank_R2_mod_W": 208,
  "h0": 0,
  "certified": true
}


==> anc/genus_two/large_cohomological/recomputed_7_13_seed0.json <==
{
  "n": 7,
  "d": 13,
  "p": 10007,
  "seed": 0,
  "f": [
    6311,
    6890,
    663,
    4242,
    8376,
    1
  ],
  "W": [
    [
      7961,
      6634,
      4969,
      7808,
      5866,
      9558,
      3578,
      8268,
      2281,
      4617,
      2289,
      1553
    ],
    [
      4104,
      8725,
      9861,
      2407,
      5081,
      1618,
      1208,
      5409,
      7735,
      9171,
      1649,
      5796
    ],
    [
      7113,
      5180,
      3350,
      9052,
      7815,
      7253,
      8541,
      4267,
      1020,
      8989,
      230,
      1528
    ],
    [
      6534,
      18,
      8086,
      5458,
      3996,
      5328,
      1031,
      3130,
      9298,
      3632,
      3909,
      2334
    ],
    [
      8896,
      7339,
      1494,
      1318,
      5243,
      8322,
      8016,
      1786,
      4938,
      9031,
      4769,
      2044
    ],
    [
      8969,
      5451,
      8852,
      3329,
      9882,
      8965,
      9627,
      4712,
      7290,
      1501,
      9769,
      6306
    ],
    [
      5194,
      9431,
      3966,
      4756,
      3012,
      3102,
      3059,
      540,
      4260,
      7807,
      1131,
      1471
    ],
    [
      2133,
      2450,
      633,
      1314,
      8857,
      6410,
      8594,
      4515,
      8549,
      3858,
      3525,
      9663
    ]
  ],
  "Wp": [
    [
      6871,
      9497,
      4509,
      7382,
      8071,
      5855,
      1349,
      5313,
      1889,
      7969,
      9618,
      5493,
      3119,
      3981,
      265,
      4440,
      1919,
      3612,
      6095,
      2793,
      5448,
      6981,
      1018,
      1648,
      2397,
      3584,
      741,
      9402,
      8752,
      9865,
      1212,
      437,
      2038,
      3088,
      9934,
      9436,
      1961,
      6409,
      1499,
      6064,
      1901,
      596,
      9920,
      354,
      3188,
      3030,
      2029,
      7851,
      3450,
      1000,
      373,
      8916,
      6973,
      1662,
      4258,
      1146,
      3618,
      1179,
      4932,
      5739,
      7144,
      2954,
      1000,
      8251,
      7653,
      645,
      9772,
      1653,
      6410,
      3266,
      4262,
      5874,
      7704,
      9335,
      2775,
      3332,
      951,
      2592,
      2653,
      5608,
      8674,
      4107,
      1920,
      9777,
      7246,
      2864,
      216,
      7727,
      6715,
      9324,
      8332,
      5102,
      5851,
      6367,
      4111,
      2513,
      9184,
      203,
      7503,
      1295,
      5503,
      748,
      8918,
      4601,
      2209,
      3934,
      7894,
      5770,
      9996,
      4716,
      5885,
      9671,
      2168,
      5083,
      6357,
      6789,
      1322,
      24,
      9741,
      3150,
      5478,
      2622,
      3922,
      3655,
      7342,
      6203,
      9308,
      6789,
      516
    ],
    [
      6590,
      9297,
      6852,
      766,
      2714,
      7296,
      1046,
      4247,
      2583,
      7313,
      8643,
      7983,
      9198,
      9895,
      1,
      637,
      8103,
      5340,
      5112,
      7649,
      816,
      6801,
      3080,
      8987,
      1367,
      2138,
      241,
      6583,
      6840,
      5180,
      55,
      3498,
      234,
      38,
      8656,
      1602,
      3120,
      1948,
      9967,
      3252,
      4954,
      4587,
      2985,
      1641,
      7792,
      6499,
      1332,
      357,
      4500,
      7421,
      1896,
      4202,
      2185,
      8533,
      5686,
      1885,
      2530,
      4561,
      304,
      693,
      666,
      3370,
      4254,
      9148,
      5156,
      6011,
      9297,
      688,
      9954,
      8101,
      7514,
      7134,
      6102,
      8813,
      2921,
      3405,
      6153,
      9619,
      4768,
      145,
      2268,
      2474,
      4446,
      5462,
      5529,
      6016,
      1535,
      5541,
      584,
      675,
      4417,
      2684,
      2448,
      9559,
      4743,
      5913,
      6468,
      8986,
      2124,
      4807,
      1882,
      7832,
      3927,
      790,
      5044,
      2942,
      8569,
      1161,
      4958,
      6605,
      5382,
      4902,
      6794,
      1780,
      1628,
      9188,
      7883,
      7766,
      5522,
      5630,
      2036,
      7849,
      1900,
      8154,
      6988,
      619,
      4946,
      5489,
      2550
    ],
    [
      2728,
      9248,
      6153,
      1424,
      1078,
      1387,
      3244,
      3621,
      1001,
      6304,
      128,
      1606,
      6452,
      9117,
      8503,
      4748,
      7348,
      8005,
      9582,
      3559,
      6931,
      1370,
      6034,
      3606,
      4274,
      9588,
      2729,
      7065,
      3144,
      5873,
      1884,
      1046,
      452,
      8614,
      7399,
      3304,
      1948,
      8144,
      6520,
      4202,
      3395,
      689,
      3537,
      2397,
      1714,
      3243,
      7510,
      6193,
      5925,
      8952,
      2479,
      1716,
      9768,
      7993,
      2431,
      9239,
      6650,
      6934,
      8539,
      8116,
      5283,
      8166,
      8169,
      3309,
      8893,
      9990,
      3584,
      159,
      5574,
      5214,
      5272,
      581,
      8603,
      2430,
      4208,
      9872,
      2554,
      6209,
      9551,
      4823,
      7707,
      1087,
      1386,
      8462,
      645,
      1087,
      3687,
      2138,
      665,
      4922,
      250,
      7349,
      5416,
      2632,
      2438,
      7548,
      6083,
      8273,
      6262,
      8680,
      8231,
      550,
      9402,
      1485,
      8486,
      9832,
      1251,
      6985,
      3376,
      4745,
      8772,
      9807,
      6845,
      7900,
      6366,
      9952,
      9607,
      3826,
      335,
      3,
      2981,
      4955,
      8304,
      9343,
      4169,
      5450,
      1075,
      8085,
      4292
    ],
    [
      4961,
      6685,
      6294,
      6286,
      1020,
      2683,
      2086,
      3914,
      4703,
      5472,
      909,
      588,
      7886,
      6846,
      2308,
      8058,
      9862,
      1337,
      2480,
      5779,
      6736,
      576,
      7639,
      6335,
      7518,
      770,
      1662,
      7715,
      2480,
      331,
      531,
      9802,
      2174,
      5306,
      1725,
      8997,
      5679,
      3194,
      6281,
      8033,
      1818,
      985,
      9996,
      7654,
      5535,
      2036,
      4855,
      2082,
      6351,
      4813,
      1991,
      8503,
      3098,
      625,
      6422,
      7283,
      6087,
      3120,
      7462,
      5841,
      1234,
      731,
      655,
      7965,
      4184,
      436,
      8520,
      9326,
      9368,
      3538,
      3762,
      1531,
      8231,
      8580,
      6883,
      8308,
      5002,
      1858,
      2386,
      6979,
      9273,
      6914,
      1376,
      1716,
      6809,
      1030,
      1625,
      6802,
      2558,
      503,
      7319,
      7062,
      6832,
      493,
      8136,
      5316,
      4138,
      1286,
      5775,
      1152,
      1988,
      5886,
      481,
      5659,
      5699,
      2914,
      163,
      3776,
      5993,
      1155,
      9774,
      2347,
      3407,
      52,
      3355,
      2018,
      117,
      4804,
      6047,
      403,
      9909,
      3815,
      2324,
      3063,
      7439,
      1841,
      7810,
      5643,
      4230
    ],
    [
      2132,
      457,
      3409,
      5934,
      5488,
      7755,
      4794,
      4855,
      9063,
      5357,
      3015,
      9716,
      1323,
      1680,
      8736,
      9516,
      5042,
      2562,
      6170,
      2407,
      2051,
      3650,
      5175,
      8328,
      3978,
      3877,
      3013,
      4768,
      6102,
      6877,
      757,
      2166,
      9850,
      336,
      6452,
      1276,
      1199,
      2163,
      6885,
      4905,
      9023,
      6828,
      2331,
      9684,
      6917,
      4882,
      5809,
      1385,
      4064,
      7287,
      6049,
      8670,
      947,
      6167,
      6694,
      138,
      6835,
      5253,
      7230,
      3342,
      6088,
      4805,
      7715,
      1491,
      3038,
      1779,
      4537,
      1837,
      9145,
      9921,
      2521,
      7309,
      6533,
      3037,
      6909,
      7073,
      2862,
      4062,
      7429,
      5576,
      8574,
      2335,
      5822,
      7576,
      1417,
      7918,
      3336,
      4828,
      30,
      7357,
      7569,
      127,
      3583,
      4891,
      1875,
      4934,
      8932,
      9980,
      2559,
      6950,
      7723,
      1516,
      8153,
      3807,
      8908,
      6640,
      4588,
      354,
      1979,
      4424,
      664,
      4,
      4203,
      6527,
      8619,
      9529,
      6491,
      7284,
      1671,
      4138,
      5797,
      4643,
      3211,
      9755,
      1396,
      580,
      1154,
      4300,
      5007
    ],
    [
      8743,
      5568,
      1936,
      8686,
      4080,
      2679,
      1115,
      6796,
      4746,
      4632,
      8516,
      2202,
      9404,
      8569,
      3445,
      8706,
      1725,
      6730,
      8905,
      6609,
      4564,
      4788,
      7247,
      6091,
      9309,
      2257,
      2573,
      2020,
      1974,
      6249,
      6573,
      9683,
      7666,
      2286,
      9168,
      4898,
      5800,
      7744,
      6801,
      3571,
      7810,
      8009,
      8217,
      5214,
      8072,
      986,
      7274,
      4918,
      2339,
      8118,
      858,
      3534,
      418,
      5822,
      7725,
      6405,
      165,
      8631,
      1088,
      1333,
      6473,
      105,
      5919,
      674,
      1903,
      61,
      4429,
      4792,
      3714,
      2304,
      9385,
      4717,
      3132,
      1727,
      7110,
      7551,
      5409,
      6293,
      2756,
      5418,
      6909,
      7131,
      2425,
      7328,
      2416,
      8587,
      5178,
      2117,
      3422,
      3060,
      7276,
      5720,
      6371,
      7000,
      8060,
      6382,
      3607,
      3214,
      7197,
      3346,
      9609,
      815,
      6362,
      545,
      3834,
      1387,
      3059,
      5957,
      933,
      2840,
      3818,
      4874,
      1419,
      8390,
      4660,
      5784,
      6740,
      7508,
      883,
      8456,
      8965,
      7055,
      9518,
      7448,
      8031,
      4173,
      7793,
      3529,
      5524
    ],
    [
      4356,
      691,
      717,
      861,
      2668,
      5731,
      63,
      4748,
      116,
      2300,
      1043,
      7008,
      3639,
      9971,
      6496,
      9138,
      3620,
      7433,
      3159,
      5562,
      9966,
      1676,
      9934,
      1402,
      5226,
      5290,
      8780,
      7466,
      5327,
      4186,
      472,
      8552,
      726,
      3115,
      6040,
      1312,
      3433,
      8593,
      5664,
      3076,
      3303,
      4116,
      4936,
      5115,
      8468,
      6302,
      4172,
      7898,
      5635,
      3931,
      729,
      5010,
      9043,
      1185,
      150,
      7551,
      8115,
      7179,
      777,
      6752,
      8086,
      7545,
      7210,
      1935,
      1402,
      1334,
      3950,
      1617,
      2519,
      6783,
      3497,
      7219,
      1263,
      6994,
      9158,
      6463,
      644,
      2955,
      4091,
      8028,
      3605,
      2098,
      4571,
      5768,
      5236,
      7124,
      1757,
      9126,
      4677,
      9995,
      8864,
      3296,
      4860,
      7238,
      8421,
      9906,
      7570,
      8784,
      4276,
      4465,
      3797,
      271,
      1945,
      1620,
      2827,
      6793,
      4075,
      3572,
      4662,
      105,
      8774,
      8442,
      7016,
      815,
      1995,
      6302,
      4464,
      1937,
      9251,
      5880,
      3761,
      8956,
      4623,
      3630,
      3934,
      1061,
      8489,
      5038,
      5362
    ]
  ],
  "a": 20,
  "b0": 130,
  "l1": 5,
  "l2": 135,
  "dimW": 119,
  "codimW": 28,
  "rank_R2_mod_W": 224,
  "h0": 0,
  "certified": true
}


==> anc/genus_two/large_cohomological/recomputed_8_11_seed0.json <==
{"W": [[7961, 6634, 4969, 7808, 5866, 9558, 3578, 8268, 2281, 4617], [2289, 1553, 4104, 8725, 9861, 2407, 5081, 1618, 1208, 5409], [7735, 9171, 1649, 5796, 7113, 5180, 3350, 9052, 7815, 7253], [8541, 4267, 1020, 8989, 230, 1528, 6534, 18, 8086, 5458], [3996, 5328, 1031, 3130, 9298, 3632, 3909, 2334, 8896, 7339], [1494, 1318, 5243, 8322, 8016, 1786, 4938, 9031, 4769, 2044], [8969, 5451, 8852, 3329, 9882, 8965, 9627, 4712, 7290, 1501], [9769, 6306, 5194, 9431, 3966, 4756, 3012, 3102, 3059, 540], [4260, 7807, 1131, 1471, 2133, 2450, 633, 1314, 8857, 6410]], "Wp": [[8594, 4515, 8549, 3858, 3525, 9663, 6871, 9497, 4509, 7382, 8071, 5855, 1349, 5313, 1889, 7969, 9618, 5493, 3119, 3981, 265, 4440, 1919, 3612, 6095, 2793, 5448, 6981, 1018, 1648, 2397, 3584, 741, 9402, 8752, 9865, 1212, 437, 2038, 3088, 9934, 9436, 1961, 6409, 1499, 6064, 1901, 596, 9920, 354, 3188, 3030, 2029, 7851, 3450, 1000, 373, 8916, 6973, 1662, 4258, 1146, 3618, 1179, 4932, 5739, 7144, 2954, 1000, 8251, 7653, 645, 9772, 1653, 6410, 3266, 4262, 5874, 7704, 9335, 2775, 3332, 951, 2592, 2653, 5608, 8674, 4107, 1920, 9777, 7246, 2864, 216, 7727, 6715, 9324, 8332, 5102, 5851, 6367, 4111, 2513, 9184, 203, 7503, 1295, 5503, 748, 8918, 4601, 2209, 3934, 7894, 5770, 9996, 4716, 5885, 9671, 2168, 5083, 6357, 6789, 1322, 24, 9741, 3150, 5478, 2622], [3922, 3655, 7342, 6203, 9308, 6789, 516, 6590, 9297, 6852, 766, 2714, 7296, 1046, 4247, 2583, 7313, 8643, 7983, 9198, 9895, 1, 637, 8103, 5340, 5112, 7649, 816, 6801, 3080, 8987, 1367, 2138, 241, 6583, 6840, 5180, 55, 3498, 234, 38, 8656, 1602, 3120, 1948, 9967, 3252, 4954, 4587, 2985, 1641, 7792, 6499, 1332, 357, 4500, 7421, 1896, 4202, 2185, 8533, 5686, 1885, 2530, 4561, 304, 693, 666, 3370, 4254, 9148, 5156, 6011, 9297, 688, 9954, 8101, 7514, 7134, 6102, 8813, 2921, 3405, 6153, 9619, 4768, 145, 2268, 2474, 4446, 5462, 5529, 6016, 1535, 5541, 584, 675, 4417, 2684, 2448, 9559, 4743, 5913, 6468, 8986, 2124, 4807, 1882, 7832, 3927, 790, 5044, 2942, 8569, 1161, 4958, 6605, 5382, 4902, 6794, 1780, 1628, 9188, 7883, 7766, 5522, 5630, 2036], [7849, 1900, 8154, 6988, 619, 4946, 5489, 2550, 2728, 9248, 6153, 1424, 1078, 1387, 3244, 3621, 1001, 6304, 128, 1606, 6452, 9117, 8503, 4748, 7348, 8005, 9582, 3559, 6931, 1370, 6034, 3606, 4274, 9588, 2729, 7065, 3144, 5873, 1884, 1046, 452, 8614, 7399, 3304, 1948, 8144, 6520, 4202, 3395, 689, 3537, 2397, 1714, 3243, 7510, 6193, 5925, 8952, 2479, 1716, 9768, 7993, 2431, 9239, 6650, 6934, 8539, 8116, 5283, 8166, 8169, 3309, 8893, 9990, 3584, 159, 5574, 5214, 5272, 581, 8603, 2430, 4208, 9872, 2554, 6209, 9551, 4823, 7707, 1087, 1386, 8462, 645, 1087, 3687, 2138, 665, 4922, 250, 7349, 5416, 2632, 2438, 7548, 6083, 8273, 6262, 8680, 8231, 550, 9402, 1485, 8486, 9832, 1251, 6985, 3376, 4745, 8772, 9807, 6845, 7900, 6366, 9952, 9607, 3826, 335, 3], [2981, 4955, 8304, 9343, 4169, 5450, 1075, 8085, 4292, 4961, 6685, 6294, 6286, 1020, 2683, 2086, 3914, 4703, 5472, 909, 588, 7886, 6846, 2308, 8058, 9862, 1337, 2480, 5779, 6736, 576, 7639, 6335, 7518, 770, 1662, 7715, 2480, 331, 531, 9802, 2174, 5306, 1725, 8997, 5679, 3194, 6281, 8033, 1818, 985, 9996, 7654, 5535, 2036, 4855, 2082, 6351, 4813, 1991, 8503, 3098, 625, 6422, 7283, 6087, 3120, 7462, 5841, 1234, 731, 655, 7965, 4184, 436, 8520, 9326, 9368, 3538, 3762, 1531, 8231, 8580, 6883, 8308, 5002, 1858, 2386, 6979, 9273, 6914, 1376, 1716, 6809, 1030, 1625, 6802, 2558, 503, 7319, 7062, 6832, 493, 8136, 5316, 4138, 1286, 5775, 1152, 1988, 5886, 481, 5659, 5699, 2914, 163, 3776, 5993, 1155, 9774, 2347, 3407, 52, 3355, 2018, 117, 4804, 6047], [403, 9909, 3815, 2324, 3063, 7439, 1841, 7810, 5643, 4230, 2132, 457, 3409, 5934, 5488, 7755, 4794, 4855, 9063, 5357, 3015, 9716, 1323, 1680, 8736, 9516, 5042, 2562, 6170, 2407, 2051, 3650, 5175, 8328, 3978, 3877, 3013, 4768, 6102, 6877, 757, 2166, 9850, 336, 6452, 1276, 1199, 2163, 6885, 4905, 9023, 6828, 2331, 9684, 6917, 4882, 5809, 1385, 4064, 7287, 6049, 8670, 947, 6167, 6694, 138, 6835, 5253, 7230, 3342, 6088, 4805, 7715, 1491, 3038, 1779, 4537, 1837, 9145, 9921, 2521, 7309, 6533, 3037, 6909, 7073, 2862, 4062, 7429, 5576, 8574, 2335, 5822, 7576, 1417, 7918, 3336, 4828, 30, 7357, 7569, 127, 3583, 4891, 1875, 4934, 8932, 9980, 2559, 6950, 7723, 1516, 8153, 3807, 8908, 6640, 4588, 354, 1979, 4424, 664, 4, 4203, 6527, 8619, 9529, 6491, 7284], [1671, 4138, 5797, 4643, 3211, 9755, 1396, 580, 1154, 4300, 5007, 8743, 5568, 1936, 8686, 4080, 2679, 1115, 6796, 4746, 4632, 8516, 2202, 9404, 8569, 3445, 8706, 1725, 6730, 8905, 6609, 4564, 4788, 7247, 6091, 9309, 2257, 2573, 2020, 1974, 6249, 6573, 9683, 7666, 2286, 9168, 4898, 5800, 7744, 6801, 3571, 7810, 8009, 8217, 5214, 8072, 986, 7274, 4918, 2339, 8118, 858, 3534, 418, 5822, 7725, 6405, 165, 8631, 1088, 1333, 6473, 105, 5919, 674, 1903, 61, 4429, 4792, 3714, 2304, 9385, 4717, 3132, 1727, 7110, 7551, 5409, 6293, 2756, 5418, 6909, 7131, 2425, 7328, 2416, 8587, 5178, 2117, 3422, 3060, 7276, 5720, 6371, 7000, 8060, 6382, 3607, 3214, 7197, 3346, 9609, 815, 6362, 545, 3834, 1387, 3059, 5957, 933, 2840, 3818, 4874, 1419, 8390, 4660, 5784, 6740], [7508, 883, 8456, 8965, 7055, 9518, 7448, 8031, 4173, 7793, 3529, 5524, 4356, 691, 717, 861, 2668, 5731, 63, 4748, 116, 2300, 1043, 7008, 3639, 9971, 6496, 9138, 3620, 7433, 3159, 5562, 9966, 1676, 9934, 1402, 5226, 5290, 8780, 7466, 5327, 4186, 472, 8552, 726, 3115, 6040, 1312, 3433, 8593, 5664, 3076, 3303, 4116, 4936, 5115, 8468, 6302, 4172, 7898, 5635, 3931, 729, 5010, 9043, 1185, 150, 7551, 8115, 7179, 777, 6752, 8086, 7545, 7210, 1935, 1402, 1334, 3950, 1617, 2519, 6783, 3497, 7219, 1263, 6994, 9158, 6463, 644, 2955, 4091, 8028, 3605, 2098, 4571, 5768, 5236, 7124, 1757, 9126, 4677, 9995, 8864, 3296, 4860, 7238, 8421, 9906, 7570, 8784, 4276, 4465, 3797, 271, 1945, 1620, 2827, 6793, 4075, 3572, 4662, 105, 8774, 8442, 7016, 815, 1995, 6302], [4464, 1937, 9251, 5880, 3761, 8956, 4623, 3630, 3934, 1061, 8489, 5038, 5362, 3827, 6114, 7868, 4699, 9536, 2807, 2249, 253, 9062, 8271, 5372, 6012, 9591, 414, 2127, 6481, 2543, 2896, 8363, 1252, 2221, 3383, 8138, 9330, 3497, 3855, 2164, 3828, 6301, 5791, 9969, 9683, 2171, 8166, 1769, 426, 8625, 9766, 5875, 8015, 7464, 5057, 207, 3605, 9101, 2671, 8105, 7879, 8946, 5143, 1290, 4246, 2251, 9900, 6583, 3130, 5184, 4779, 6292, 969, 3418, 627, 5163, 4089, 5622, 7228, 3701, 4261, 5638, 2659, 4995, 278, 5838, 9397, 8839, 953, 2477, 5790, 360, 8046, 1004, 402, 3956, 736, 203, 3699, 5352, 1090, 1022, 5651, 6924, 2225, 3547, 7355, 7130, 2327, 5866, 5111, 2898, 5387, 6695, 6269, 157, 6705, 4321, 8744, 8705, 7580, 687, 9252, 2008, 6699, 6394, 2806, 50]], "a": 18, "b0": 129, "certified": true, "codimW": 24, "d": 11, "dimW": 120, "f": [6311, 6890, 663, 4242, 8376, 1], "h0": 0, "l1": 5, "l2": 134, "n": 8, "p": 10007, "rank_R2_mod_W": 216, "seed": 0}


==> anc/genus_two/large_cohomological/recomputed_8_12_seed0.json <==
{"W": [[7961, 6634, 4969, 7808, 5866, 9558, 3578, 8268, 2281, 4617, 2289], [1553, 4104, 8725, 9861, 2407, 5081, 1618, 1208, 5409, 7735, 9171], [1649, 5796, 7113, 5180, 3350, 9052, 7815, 7253, 8541, 4267, 1020], [8989, 230, 1528, 6534, 18, 8086, 5458, 3996, 5328, 1031, 3130], [9298, 3632, 3909, 2334, 8896, 7339, 1494, 1318, 5243, 8322, 8016], [1786, 4938, 9031, 4769, 2044, 8969, 5451, 8852, 3329, 9882, 8965], [9627, 4712, 7290, 1501, 9769, 6306, 5194, 9431, 3966, 4756, 3012], [3102, 3059, 540, 4260, 7807, 1131, 1471, 2133, 2450, 633, 1314], [8857, 6410, 8594, 4515, 8549, 3858, 3525, 9663, 6871, 9497, 4509]], "Wp": [[7382, 8071, 5855, 1349, 5313, 1889, 7969, 9618, 5493, 3119, 3981, 265, 4440, 1919, 3612, 6095, 2793, 5448, 6981, 1018, 1648, 2397, 3584, 741, 9402, 8752, 9865, 1212, 437, 2038, 3088, 9934, 9436, 1961, 6409, 1499, 6064, 1901, 596, 9920, 354, 3188, 3030, 2029, 7851, 3450, 1000, 373, 8916, 6973, 1662, 4258, 1146, 3618, 1179, 4932, 5739, 7144, 2954, 1000, 8251, 7653, 645, 9772, 1653, 6410, 3266, 4262, 5874, 7704, 9335, 2775, 3332, 951, 2592, 2653, 5608, 8674, 4107, 1920, 9777, 7246, 2864, 216, 7727, 6715, 9324, 8332, 5102, 5851, 6367, 4111, 2513, 9184, 203, 7503, 1295, 5503, 748, 8918, 4601, 2209, 3934, 7894, 5770, 9996, 4716, 5885, 9671, 2168, 5083, 6357, 6789, 1322, 24, 9741, 3150, 5478, 2622, 3922, 3655, 7342, 6203, 9308, 6789, 516, 6590, 9297, 6852, 766, 2714, 7296, 1046, 4247, 2583, 7313, 8643], [7983, 9198, 9895, 1, 637, 8103, 5340, 5112, 7649, 816, 6801, 3080, 8987, 1367, 2138, 241, 6583, 6840, 5180, 55, 3498, 234, 38, 8656, 1602, 3120, 1948, 9967, 3252, 4954, 4587, 2985, 1641, 7792, 6499, 1332, 357, 4500, 7421, 1896, 4202, 2185, 8533, 5686, 1885, 2530, 4561, 304, 693, 666, 3370, 4254, 9148, 5156, 6011, 9297, 688, 9954, 8101, 7514, 7134, 6102, 8813, 2921, 3405, 6153, 9619, 4768, 145, 2268, 2474, 4446, 5462, 5529, 6016, 1535, 5541, 584, 675, 4417, 2684, 2448, 9559, 4743, 5913, 6468, 8986, 2124, 4807, 1882, 7832, 3927, 790, 5044, 2942, 8569, 1161, 4958, 6605, 5382, 4902, 6794, 1780, 1628, 9188, 7883, 7766, 5522, 5630, 2036, 7849, 1900, 8154, 6988, 619, 4946, 5489, 2550, 2728, 9248, 6153, 1424, 1078, 1387, 3244, 3621, 1001, 6304, 128, 1606, 6452, 9117, 8503, 4748, 7348, 8005, 9582], [3559, 6931, 1370, 6034, 3606, 4274, 9588, 2729, 7065, 3144, 5873, 1884, 1046, 452, 8614, 7399, 3304, 1948, 8144, 6520, 4202, 3395, 689, 3537, 2397, 1714, 3243, 7510, 6193, 5925, 8952, 2479, 1716, 9768, 7993, 2431, 9239, 6650, 6934, 8539, 8116, 5283, 8166, 8169, 3309, 8893, 9990, 3584, 159, 5574, 5214, 5272, 581, 8603, 2430, 4208, 9872, 2554, 6209, 9551, 4823, 7707, 1087, 1386, 8462, 645, 1087, 3687, 2138, 665, 4922, 250, 7349, 5416, 2632, 2438, 7548, 6083, 8273, 6262, 8680, 8231, 550, 9402, 1485, 8486, 9832, 1251, 6985, 3376, 4745, 8772, 9807, 6845, 7900, 6366, 9952, 9607, 3826, 335, 3, 2981, 4955, 8304, 9343, 4169, 5450, 1075, 8085, 4292, 4961, 6685, 6294, 6286, 1020, 2683, 2086, 3914, 4703, 5472, 909, 588, 7886, 6846, 2308, 8058, 9862, 1337, 2480, 5779, 6736, 576, 7639, 6335, 7518, 770, 1662], [7715, 2480, 331, 531, 9802, 2174, 5306, 1725, 8997, 5679, 3194, 6281, 8033, 1818, 985, 9996, 7654, 5535, 2036, 4855, 2082, 6351, 4813, 1991, 8503, 3098, 625, 6422, 7283, 6087, 3120, 7462, 5841, 1234, 731, 655, 7965, 4184, 436, 8520, 9326, 9368, 3538, 3762, 1531, 8231, 8580, 6883, 8308, 5002, 1858, 2386, 6979, 9273, 6914, 1376, 1716, 6809, 1030, 1625, 6802, 2558, 503, 7319, 7062, 6832, 493, 8136, 5316, 4138, 1286, 5775, 1152, 1988, 5886, 481, 5659, 5699, 2914, 163, 3776, 5993, 1155, 9774, 2347, 3407, 52, 3355, 2018, 117, 4804, 6047, 403, 9909, 3815, 2324, 3063, 7439, 1841, 7810, 5643, 4230, 2132, 457, 3409, 5934, 5488, 7755, 4794, 4855, 9063, 5357, 3015, 9716, 1323, 1680, 8736, 9516, 5042, 2562, 6170, 2407, 2051, 3650, 5175, 8328, 3978, 3877, 3013, 4768, 6102, 6877, 757, 2166, 9850, 336, 6452], [1276, 1199, 2163, 6885, 4905, 9023, 6828, 2331, 9684, 6917, 4882, 5809, 1385, 4064, 7287, 6049, 8670, 947, 6167, 6694, 138, 6835, 5253, 7230, 3342, 6088, 4805, 7715, 1491, 3038, 1779, 4537, 1837, 9145, 9921, 2521, 7309, 6533, 3037, 6909, 7073, 2862, 4062, 7429, 5576, 8574, 2335, 5822, 7576, 1417, 7918, 3336, 4828, 30, 7357, 7569, 127, 3583, 4891, 1875, 4934, 8932, 9980, 2559, 6950, 7723, 1516, 8153, 3807, 8908, 6640, 4588, 354, 1979, 4424, 664, 4, 4203, 6527, 8619, 9529, 6491, 7284, 1671, 4138, 5797, 4643, 3211, 9755, 1396, 580, 1154, 4300, 5007, 8743, 5568, 1936, 8686, 4080, 2679, 1115, 6796, 4746, 4632, 8516, 2202, 9404, 8569, 3445, 8706, 1725, 6730, 8905, 6609, 4564, 4788, 7247, 6091, 9309, 2257, 2573, 2020, 1974, 6249, 6573, 9683, 7666, 2286, 9168, 4898, 5800, 7744, 6801, 3571, 7810, 8009, 8217], [5214, 8072, 986, 7274, 4918, 2339, 8118, 858, 3534, 418, 5822, 7725, 6405, 165, 8631, 1088, 1333, 6473, 105, 5919, 674, 1903, 61, 4429, 4792, 3714, 2304, 9385, 4717, 3132, 1727, 7110, 7551, 5409, 6293, 2756, 5418, 6909, 7131, 2425, 7328, 2416, 8587, 5178, 2117, 3422, 3060, 7276, 5720, 6371, 7000, 8060, 6382, 3607, 3214, 7197, 3346, 9609, 815, 6362, 545, 3834, 1387, 3059, 5957, 933, 2840, 3818, 4874, 1419, 8390, 4660, 5784, 6740, 7508, 883, 8456, 8965, 7055, 9518, 7448, 8031, 4173, 7793, 3529, 5524, 4356, 691, 717, 861, 2668, 5731, 63, 4748, 116, 2300, 1043, 7008, 3639, 9971, 6496, 9138, 3620, 7433, 3159, 5562, 9966, 1676, 9934, 1402, 5226, 5290, 8780, 7466, 5327, 4186, 472, 8552, 726, 3115, 6040, 1312, 3433, 8593, 5664, 3076, 3303, 4116, 4936, 5115, 8468, 6302, 4172, 7898, 5635, 3931, 729], [5010, 9043, 1185, 150, 7551, 8115, 7179, 777, 6752, 8086, 7545, 7210, 1935, 1402, 1334, 3950, 1617, 2519, 6783, 3497, 7219, 1263, 6994, 9158, 6463, 644, 2955, 4091, 8028, 3605, 2098, 4571, 5768, 5236, 7124, 1757, 9126, 4677, 9995, 8864, 3296, 4860, 7238, 8421, 9906, 7570, 8784, 4276, 4465, 3797, 271, 1945, 1620, 2827, 6793, 4075, 3572, 4662, 105, 8774, 8442, 7016, 815, 1995, 6302, 4464, 1937, 9251, 5880, 3761, 8956, 4623, 3630, 3934, 1061, 8489, 5038, 5362, 3827, 6114, 7868, 4699, 9536, 2807, 2249, 253, 9062, 8271, 5372, 6012, 9591, 414, 2127, 6481, 2543, 2896, 8363, 1252, 2221, 3383, 8138, 9330, 3497, 3855, 2164, 3828, 6301, 5791, 9969, 9683, 2171, 8166, 1769, 426, 8625, 9766, 5875, 8015, 7464, 5057, 207, 3605, 9101, 2671, 8105, 7879, 8946, 5143, 1290, 4246, 2251, 9900, 6583, 3130, 5184, 4779, 6292], [969, 3418, 627, 5163, 4089, 5622, 7228, 3701, 4261, 5638, 2659, 4995, 278, 5838, 9397, 8839, 953, 2477, 5790, 360, 8046, 1004, 402, 3956, 736, 203, 3699, 5352, 1090, 1022, 5651, 6924, 2225, 3547, 7355, 7130, 2327, 5866, 5111, 2898, 5387, 6695, 6269, 157, 6705, 4321, 8744, 8705, 7580, 687, 9252, 2008, 6699, 6394, 2806, 50, 8201, 2264, 8420, 2427, 1304, 5407, 3889, 2888, 4043, 360, 2766, 9198, 2757, 1285, 6998, 9795, 1698, 7495, 2458, 9862, 656, 4136, 5574, 6168, 446, 595, 8132, 1468, 5871, 4796, 2470, 7505, 3869, 8313, 5829, 2658, 6630, 5531, 4421, 8066, 6432, 242, 5091, 8689, 4722, 9018, 7682, 572, 8712, 9347, 9045, 4299, 627, 7469, 6472, 1966, 6615, 5678, 8126, 838, 338, 4473, 561, 4160, 9535, 4747, 3393, 8671, 8458, 5575, 6325, 4106, 3423, 1900, 9273, 5397, 3975, 9603, 8729, 5789, 2663]], "a": 19, "b0": 138, "certified": true, "codimW": 26, "d": 12, "dimW": 128, "f": [6311, 6890, 663, 4242, 8376, 1], "h0": 0, "l1": 5, "l2": 143, "n": 8, "p": 10007, "rank_R2_mod_W": 234, "seed": 0}


==> anc/genus_two/large_cohomological/recomputed_8_14_seed0.json <==
{
  "n": 8,
  "d": 14,
  "p": 10007,
  "seed": 0,
  "f": [
    6311,
    6890,
    663,
    4242,
    8376,
    1
  ],
  "W": [
    [
      7961,
      6634,
      4969,
      7808,
      5866,
      9558,
      3578,
      8268,
      2281,
      4617,
      2289,
      1553,
      4104
    ],
    [
      8725,
      9861,
      2407,
      5081,
      1618,
      1208,
      5409,
      7735,
      9171,
      1649,
      5796,
      7113,
      5180
    ],
    [
      3350,
      9052,
      7815,
      7253,
      8541,
      4267,
      1020,
      8989,
      230,
      1528,
      6534,
      18,
      8086
    ],
    [
      5458,
      3996,
      5328,
      1031,
      3130,
      9298,
      3632,
      3909,
      2334,
      8896,
      7339,
      1494,
      1318
    ],
    [
      5243,
      8322,
      8016,
      1786,
      4938,
      9031,
      4769,
      2044,
      8969,
      5451,
      8852,
      3329,
      9882
    ],
    [
      8965,
      9627,
      4712,
      7290,
      1501,
      9769,
      6306,
      5194,
      9431,
      3966,
      4756,
      3012,
      3102
    ],
    [
      3059,
      540,
      4260,
      7807,
      1131,
      1471,
      2133,
      2450,
      633,
      1314,
      8857,
      6410,
      8594
    ],
    [
      4515,
      8549,
      3858,
      3525,
      9663,
      6871,
      9497,
      4509,
      7382,
      8071,
      5855,
      1349,
      5313
    ],
    [
      1889,
      7969,
      9618,
      5493,
      3119,
      3981,
      265,
      4440,
      1919,
      3612,
      6095,
      2793,
      5448
    ]
  ],
  "Wp": [
    [
      6981,
      1018,
      1648,
      2397,
      3584,
      741,
      9402,
      8752,
      9865,
      1212,
      437,
      2038,
      3088,
      9934,
      9436,
      1961,
      6409,
      1499,
      6064,
      1901,
      596,
      9920,
      354,
      3188,
      3030,
      2029,
      7851,
      3450,
      1000,
      373,
      8916,
      6973,
      1662,
      4258,
      1146,
      3618,
      1179,
      4932,
      5739,
      7144,
      2954,
      1000,
      8251,
      7653,
      645,
      9772,
      1653,
      6410,
      3266,
      4262,
      5874,
      7704,
      9335,
      2775,
      3332,
      951,
      2592,
      2653,
      5608,
      8674,
      4107,
      1920,
      9777,
      7246,
      2864,
      216,
      7727,
      6715,
      9324,
      8332,
      5102,
      5851,
      6367,
      4111,
      2513,
      9184,
      203,
      7503,
      1295,
      5503,
      748,
      8918,
      4601,
      2209,
      3934,
      7894,
      5770,
      9996,
      4716,
      5885,
      9671,
      2168,
      5083,
      6357,
      6789,
      1322,
      24,
      9741,
      3150,
      5478,
      2622,
      3922,
      3655,
      7342,
      6203,
      9308,
      6789,
      516,
      6590,
      9297,
      6852,
      766,
      2714,
      7296,
      1046,
      4247,
      2583,
      7313,
      8643,
      7983,
      9198,
      9895,
      1,
      637,
      8103,
      5340,
      5112,
      7649,
      816,
      6801,
      3080,
      8987,
      1367,
      2138,
      241,
      6583,
      6840,
      5180,
      55,
      3498,
      234,
      38,
      8656,
      1602,
      3120,
      1948,
      9967,
      3252,
      4954,
      4587,
      2985,
      1641,
      7792,
      6499,
      1332
    ],
    [
      357,
      4500,
      7421,
      1896,
      4202,
      2185,
      8533,
      5686,
      1885,
      2530,
      4561,
      304,
      693,
      666,
      3370,
      4254,
      9148,
      5156,
      6011,
      9297,
      688,
      9954,
      8101,
      7514,
      7134,
      6102,
      8813,
      2921,
      3405,
      6153,
      9619,
      4768,
      145,
      2268,
      2474,
      4446,
      5462,
      5529,
      6016,
      1535,
      5541,
      584,
      675,
      4417,
      2684,
      2448,
      9559,
      4743,
      5913,
      6468,
      8986,
      2124,
      4807,
      1882,
      7832,
      3927,
      790,
      5044,
      2942,
      8569,
      1161,
      4958,
      6605,
      5382,
      4902,
      6794,
      1780,
      1628,
      9188,
      7883,
      7766,
      5522,
      5630,
      2036,
      7849,
      1900,
      8154,
      6988,
      619,
      4946,
      5489,
      2550,
      2728,
      9248,
      6153,
      1424,
      1078,
      1387,
      3244,
      3621,
      1001,
      6304,
      128,
      1606,
      6452,
      9117,
      8503,
      4748,
      7348,
      8005,
      9582,
      3559,
      6931,
      1370,
      6034,
      3606,
      4274,
      9588,
      2729,
      7065,
      3144,
      5873,
      1884,
      1046,
      452,
      8614,
      7399,
      3304,
      1948,
      8144,
      6520,
      4202,
      3395,
      689,
      3537,
      2397,
      1714,
      3243,
      7510,
      6193,
      5925,
      8952,
      2479,
      1716,
      9768,
      7993,
      2431,
      9239,
      6650,
      6934,
      8539,
      8116,
      5283,
      8166,
      8169,
      3309,
      8893,
      9990,
      3584,
      159,
      5574,
      5214,
      5272,
      581,
      8603
    ],
    [
      2430,
      4208,
      9872,
      2554,
      6209,
      9551,
      4823,
      7707,
      1087,
      1386,
      8462,
      645,
      1087,
      3687,
      2138,
      665,
      4922,
      250,
      7349,
      5416,
      2632,
      2438,
      7548,
      6083,
      8273,
      6262,
      8680,
      8231,
      550,
      9402,
      1485,
      8486,
      9832,
      1251,
      6985,
      3376,
      4745,
      8772,
      9807,
      6845,
      7900,
      6366,
      9952,
      9607,
      3826,
      335,
      3,
      2981,
      4955,
      8304,
      9343,
      4169,
      5450,
      1075,
      8085,
      4292,
      4961,
      6685,
      6294,
      6286,
      1020,
      2683,
      2086,
      3914,
      4703,
      5472,
      909,
      588,
      7886,
      6846,
      2308,
      8058,
      9862,
      1337,
      2480,
      5779,
      6736,
      576,
      7639,
      6335,
      7518,
      770,
      1662,
      7715,
      2480,
      331,
      531,
      9802,
      2174,
      5306,
      1725,
      8997,
      5679,
      3194,
      6281,
      8033,
      1818,
      985,
      9996,
      7654,
      5535,
      2036,
      4855,
      2082,
      6351,
      4813,
      1991,
      8503,
      3098,
      625,
      6422,
      7283,
      6087,
      3120,
      7462,
      5841,
      1234,
      731,
      655,
      7965,
      4184,
      436,
      8520,
      9326,
      9368,
      3538,
      3762,
      1531,
      8231,
      8580,
      6883,
      8308,
      5002,
      1858,
      2386,
      6979,
      9273,
      6914,
      1376,
      1716,
      6809,
      1030,
      1625,
      6802,
      2558,
      503,
      7319,
      7062,
      6832,
      493,
      8136,
      5316,
      4138,
      1286,
      5775
    ],
    [
      1152,
      1988,
      5886,
      481,
      5659,
      5699,
      2914,
      163,
      3776,
      5993,
      1155,
      9774,
      2347,
      3407,
      52,
      3355,
      2018,
      117,
      4804,
      6047,
      403,
      9909,
      3815,
      2324,
      3063,
      7439,
      1841,
      7810,
      5643,
      4230,
      2132,
      457,
      3409,
      5934,
      5488,
      7755,
      4794,
      4855,
      9063,
      5357,
      3015,
      9716,
      1323,
      1680,
      8736,
      9516,
      5042,
      2562,
      6170,
      2407,
      2051,
      3650,
      5175,
      8328,
      3978,
      3877,
      3013,
      4768,
      6102,
      6877,
      757,
      2166,
      9850,
      336,
      6452,
      1276,
      1199,
      2163,
      6885,
      4905,
      9023,
      6828,
      2331,
      9684,
      6917,
      4882,
      5809,
      1385,
      4064,
      7287,
      6049,
      8670,
      947,
      6167,
      6694,
      138,
      6835,
      5253,
      7230,
      3342,
      6088,
      4805,
      7715,
      1491,
      3038,
      1779,
      4537,
      1837,
      9145,
      9921,
      2521,
      7309,
      6533,
      3037,
      6909,
      7073,
      2862,
      4062,
      7429,
      5576,
      8574,
      2335,
      5822,
      7576,
      1417,
      7918,
      3336,
      4828,
      30,
      7357,
      7569,
      127,
      3583,
      4891,
      1875,
      4934,
      8932,
      9980,
      2559,
      6950,
      7723,
      1516,
      8153,
      3807,
      8908,
      6640,
      4588,
      354,
      1979,
      4424,
      664,
      4,
      4203,
      6527,
      8619,
      9529,
      6491,
      7284,
      1671,
      4138,
      5797,
      4643,
      3211,
      9755,
      1396
    ],
    [
      580,
      1154,
      4300,
      5007,
      8743,
      5568,
      1936,
      8686,
      4080,
      2679,
      1115,
      6796,
      4746,
      4632,
      8516,
      2202,
      9404,
      8569,
      3445,
      8706,
      1725,
      6730,
      8905,
      6609,
      4564,
      4788,
      7247,
      6091,
      9309,
      2257,
      2573,
      2020,
      1974,
      6249,
      6573,
      9683,
      7666,
      2286,
      9168,
      4898,
      5800,
      7744,
      6801,
      3571,
      7810,
      8009,
      8217,
      5214,
      8072,
      986,
      7274,
      4918,
      2339,
      8118,
      858,
      3534,
      418,
      5822,
      7725,
      6405,
      165,
      8631,
      1088,
      1333,
      6473,
      105,
      5919,
      674,
      1903,
      61,
      4429,
      4792,
      3714,
      2304,
      9385,
      4717,
      3132,
      1727,
      7110,
      7551,
      5409,
      6293,
      2756,
      5418,
      6909,
      7131,
      2425,
      7328,
      2416,
      8587,
      5178,
      2117,
      3422,
      3060,
      7276,
      5720,
      6371,
      7000,
      8060,
      6382,
      3607,
      3214,
      7197,
      3346,
      9609,
      815,
      6362,
      545,
      3834,
      1387,
      3059,
      5957,
      933,
      2840,
      3818,
      4874,
      1419,
      8390,
      4660,
      5784,
      6740,
      7508,
      883,
      8456,
      8965,
      7055,
      9518,
      7448,
      8031,
      4173,
      7793,
      3529,
      5524,
      4356,
      691,
      717,
      861,
      2668,
      5731,
      63,
      4748,
      116,
      2300,
      1043,
      7008,
      3639,
      9971,
      6496,
      9138,
      3620,
      7433,
      3159,
      5562,
      9966,
      1676
    ],
    [
      9934,
      1402,
      5226,
      5290,
      8780,
      7466,
      5327,
      4186,
      472,
      8552,
      726,
      3115,
      6040,
      1312,
      3433,
      8593,
      5664,
      3076,
      3303,
      4116,
      4936,
      5115,
      8468,
      6302,
      4172,
      7898,
      5635,
      3931,
      729,
      5010,
      9043,
      1185,
      150,
      7551,
      8115,
      7179,
      777,
      6752,
      8086,
      7545,
      7210,
      1935,
      1402,
      1334,
      3950,
      1617,
      2519,
      6783,
      3497,
      7219,
      1263,
      6994,
      9158,
      6463,
      644,
      2955,
      4091,
      8028,
      3605,
      2098,
      4571,
      5768,
      5236,
      7124,
      1757,
      9126,
      4677,
      9995,
      8864,
      3296,
      4860,
      7238,
      8421,
      9906,
      7570,
      8784,
      4276,
      4465,
      3797,
      271,
      1945,
      1620,
      2827,
      6793,
      4075,
      3572,
      4662,
      105,
      8774,
      8442,
      7016,
      815,
      1995,
      6302,
      4464,
      1937,
      9251,
      5880,
      3761,
      8956,
      4623,
      3630,
      3934,
      1061,
      8489,
      5038,
      5362,
      3827,
      6114,
      7868,
      4699,
      9536,
      2807,
      2249,
      253,
      9062,
      8271,
      5372,
      6012,
      9591,
      414,
      2127,
      6481,
      2543,
      2896,
      8363,
      1252,
      2221,
      3383,
      8138,
      9330,
      3497,
      3855,
      2164,
      3828,
      6301,
      5791,
      9969,
      9683,
      2171,
      8166,
      1769,
      426,
      8625,
      9766,
      5875,
      8015,
      7464,
      5057,
      207,
      3605,
      9101,
      2671,
      8105,
      7879
    ],
    [
      8946,
      5143,
      1290,
      4246,
      2251,
      9900,
      6583,
      3130,
      5184,
      4779,
      6292,
      969,
      3418,
      627,
      5163,
      4089,
      5622,
      7228,
      3701,
      4261,
      5638,
      2659,
      4995,
      278,
      5838,
      9397,
      8839,
      953,
      2477,
      5790,
      360,
      8046,
      1004,
      402,
      3956,
      736,
      203,
      3699,
      5352,
      1090,
      1022,
      5651,
      6924,
      2225,
      3547,
      7355,
      7130,
      2327,
      5866,
      5111,
      2898,
      5387,
      6695,
      6269,
      157,
      6705,
      4321,
      8744,
      8705,
      7580,
      687,
      9252,
      2008,
      6699,
      6394,
      2806,
      50,
      8201,
      2264,
      8420,
      2427,
      1304,
      5407,
      3889,
      2888,
      4043,
      360,
      2766,
      9198,
      2757,
      1285,
      6998,
      9795,
      1698,
      7495,
      2458,
      9862,
      656,
      4136,
      5574,
      6168,
      446,
      595,
      8132,
      1468,
      5871,
      4796,
      2470,
      7505,
      3869,
      8313,
      5829,
      2658,
      6630,
      5531,
      4421,
      8066,
      6432,
      242,
      5091,
      8689,
      4722,
      9018,
      7682,
      572,
      8712,
      9347,
      9045,
      4299,
      627,
      7469,
      6472,
      1966,
      6615,
      5678,
      8126,
      838,
      338,
      4473,
      561,
      4160,
      9535,
      4747,
      3393,
      8671,
      8458,
      5575,
      6325,
      4106,
      3423,
      1900,
      9273,
      5397,
      3975,
      9603,
      8729,
      5789,
      2663,
      2507,
      5417,
      148,
      9583,
      839,
      9254,
      2558
    ],
    [
      5645,
      5950,
      4770,
      4807,
      5292,
      8107,
      6613,
      9841,
      7061,
      2785,
      16,
      2306,
      9315,
      714,
      7239,
      2061,
      5592,
      152,
      7871,
      4220,
      3074,
      1150,
      8992,
      6944,
      4566,
      2848,
      8675,
      2782,
      1036,
      2578,
      9497,
      1803,
      8256,
      8903,
      9913,
      6302,
      7121,
      4354,
      5101,
      4668,
      223,
      7023,
      4594,
      4230,
      8812,
      8638,
      9085,
      5208,
      5607,
      3112,
      7072,
      2321,
      97,
      8377,
      2544,
      9228,
      6293,
      5913,
      7604,
      595,
      9201,
      6744,
      3740,
      257,
      5934,
      8668,
      2597,
      3186,
      5807,
      8142,
      313,
      4082,
      9364,
      3966,
      4496,
      3033,
      6880,
      1276,
      9390,
      7342,
      3878,
      7367,
      8337,
      1645,
      3084,
      2694,
      7217,
      1068,
      6991,
      6467,
      4454,
      4140,
      7163,
      5835,
      9989,
      5370,
      1484,
      5030,
      493,
      8069,
      179,
      4105,
      3322,
      6519,
      6334,
      7137,
      6377,
      629,
      9546,
      7623,
      5809,
      9319,
      2077,
      9247,
      4560,
      5375,
      398,
      6522,
      7761,
      8547,
      2217,
      681,
      1335,
      9272,
      5692,
      5914,
      73,
      1136,
      3125,
      1815,
      8857,
      7718,
      706,
      5153,
      415,
      5157,
      6433,
      2052,
      4506,
      6658,
      2328,
      9759,
      2416,
      6622,
      5015,
      8380,
      980,
      2669,
      2054,
      2194,
      7878,
      765,
      8513,
      712,
      9092
    ]
  ],
  "a": 21,
  "b0": 156,
  "l1": 5,
  "l2": 161,
  "dimW": 144,
  "codimW": 30,
  "rank_R2_mod_W": 270,
  "h0": 0,
  "certified": true
}


==> anc/genus_two/large_cohomological/recomputed_8_15_seed0.json <==
{
  "n": 8,
  "d": 15,
  "p": 10007,
  "seed": 0,
  "f": [
    6311,
    6890,
    663,
    4242,
    8376,
    1
  ],
  "W": [
    [
      7961,
      6634,
      4969,
      7808,
      5866,
      9558,
      3578,
      8268,
      2281,
      4617,
      2289,
      1553,
      4104,
      8725
    ],
    [
      9861,
      2407,
      5081,
      1618,
      1208,
      5409,
      7735,
      9171,
      1649,
      5796,
      7113,
      5180,
      3350,
      9052
    ],
    [
      7815,
      7253,
      8541,
      4267,
      1020,
      8989,
      230,
      1528,
      6534,
      18,
      8086,
      5458,
      3996,
      5328
    ],
    [
      1031,
      3130,
      9298,
      3632,
      3909,
      2334,
      8896,
      7339,
      1494,
      1318,
      5243,
      8322,
      8016,
      1786
    ],
    [
      4938,
      9031,
      4769,
      2044,
      8969,
      5451,
      8852,
      3329,
      9882,
      8965,
      9627,
      4712,
      7290,
      1501
    ],
    [
      9769,
      6306,
      5194,
      9431,
      3966,
      4756,
      3012,
      3102,
      3059,
      540,
      4260,
      7807,
      1131,
      1471
    ],
    [
      2133,
      2450,
      633,
      1314,
      8857,
      6410,
      8594,
      4515,
      8549,
      3858,
      3525,
      9663,
      6871,
      9497
    ],
    [
      4509,
      7382,
      8071,
      5855,
      1349,
      5313,
      1889,
      7969,
      9618,
      5493,
      3119,
      3981,
      265,
      4440
    ],
    [
      1919,
      3612,
      6095,
      2793,
      5448,
      6981,
      1018,
      1648,
      2397,
      3584,
      741,
      9402,
      8752,
      9865
    ]
  ],
  "Wp": [
    [
      1212,
      437,
      2038,
      3088,
      9934,
      9436,
      1961,
      6409,
      1499,
      6064,
      1901,
      596,
      9920,
      354,
      3188,
      3030,
      2029,
      7851,
      3450,
      1000,
      373,
      8916,
      6973,
      1662,
      4258,
      1146,
      3618,
      1179,
      4932,
      5739,
      7144,
      2954,
      1000,
      8251,
      7653,
      645,
      9772,
      1653,
      6410,
      3266,
      4262,
      5874,
      7704,
      9335,
      2775,
      3332,
      951,
      2592,
      2653,
      5608,
      8674,
      4107,
      1920,
      9777,
      7246,
      2864,
      216,
      7727,
      6715,
      9324,
      8332,
      5102,
      5851,
      6367,
      4111,
      2513,
      9184,
      203,
      7503,
      1295,
      5503,
      748,
      8918,
      4601,
      2209,
      3934,
      7894,
      5770,
      9996,
      4716,
      5885,
      9671,
      2168,
      5083,
      6357,
      6789,
      1322,
      24,
      9741,
      3150,
      5478,
      2622,
      3922,
      3655,
      7342,
      6203,
      9308,
      6789,
      516,
      6590,
      9297,
      6852,
      766,
      2714,
      7296,
      1046,
      4247,
      2583,
      7313,
      8643,
      7983,
      9198,
      9895,
      1,
      637,
      8103,
      5340,
      5112,
      7649,
      816,
      6801,
      3080,
      8987,
      1367,
      2138,
      241,
      6583,
      6840,
      5180,
      55,
      3498,
      234,
      38,
      8656,
      1602,
      3120,
      1948,
      9967,
      3252,
      4954,
      4587,
      2985,
      1641,
      7792,
      6499,
      1332,
      357,
      4500,
      7421,
      1896,
      4202,
      2185,
      8533,
      5686,
      1885,
      2530,
      4561,
      304,
      693,
      666,
      3370,
      4254,
      9148,
      5156
    ],
    [
      6011,
      9297,
      688,
      9954,
      8101,
      7514,
      7134,
      6102,
      8813,
      2921,
      3405,
      6153,
      9619,
      4768,
      145,
      2268,
      2474,
      4446,
      5462,
      5529,
      6016,
      1535,
      5541,
      584,
      675,
      4417,
      2684,
      2448,
      9559,
      4743,
      5913,
      6468,
      8986,
      2124,
      4807,
      1882,
      7832,
      3927,
      790,
      5044,
      2942,
      8569,
      1161,
      4958,
      6605,
      5382,
      4902,
      6794,
      1780,
      1628,
      9188,
      7883,
      7766,
      5522,
      5630,
      2036,
      7849,
      1900,
      8154,
      6988,
      619,
      4946,
      5489,
      2550,
      2728,
      9248,
      6153,
      1424,
      1078,
      1387,
      3244,
      3621,
      1001,
      6304,
      128,
      1606,
      6452,
      9117,
      8503,
      4748,
      7348,
      8005,
      9582,
      3559,
      6931,
      1370,
      6034,
      3606,
      4274,
      9588,
      2729,
      7065,
      3144,
      5873,
      1884,
      1046,
      452,
      8614,
      7399,
      3304,
      1948,
      8144,
      6520,
      4202,
      3395,
      689,
      3537,
      2397,
      1714,
      3243,
      7510,
      6193,
      5925,
      8952,
      2479,
      1716,
      9768,
      7993,
      2431,
      9239,
      6650,
      6934,
      8539,
      8116,
      5283,
      8166,
      8169,
      3309,
      8893,
      9990,
      3584,
      159,
      5574,
      5214,
      5272,
      581,
      8603,
      2430,
      4208,
      9872,
      2554,
      6209,
      9551,
      4823,
      7707,
      1087,
      1386,
      8462,
      645,
      1087,
      3687,
      2138,
      665,
      4922,
      250,
      7349,
      5416,
      2632,
      2438,
      7548,
      6083,
      8273,
      6262,
      8680
    ],
    [
      8231,
      550,
      9402,
      1485,
      8486,
      9832,
      1251,
      6985,
      3376,
      4745,
      8772,
      9807,
      6845,
      7900,
      6366,
      9952,
      9607,
      3826,
      335,
      3,
      2981,
      4955,
      8304,
      9343,
      4169,
      5450,
      1075,
      8085,
      4292,
      4961,
      6685,
      6294,
      6286,
      1020,
      2683,
      2086,
      3914,
      4703,
      5472,
      909,
      588,
      7886,
      6846,
      2308,
      8058,
      9862,
      1337,
      2480,
      5779,
      6736,
      576,
      7639,
      6335,
      7518,
      770,
      1662,
      7715,
      2480,
      331,
      531,
      9802,
      2174,
      5306,
      1725,
      8997,
      5679,
      3194,
      6281,
      8033,
      1818,
      985,
      9996,
      7654,
      5535,
      2036,
      4855,
      2082,
      6351,
      4813,
      1991,
      8503,
      3098,
      625,
      6422,
      7283,
      6087,
      3120,
      7462,
      5841,
      1234,
      731,
      655,
      7965,
      4184,
      436,
      8520,
      9326,
      9368,
      3538,
      3762,
      1531,
      8231,
      8580,
      6883,
      8308,
      5002,
      1858,
      2386,
      6979,
      9273,
      6914,
      1376,
      1716,
      6809,
      1030,
      1625,
      6802,
      2558,
      503,
      7319,
      7062,
      6832,
      493,
      8136,
      5316,
      4138,
      1286,
      5775,
      1152,
      1988,
      5886,
      481,
      5659,
      5699,
      2914,
      163,
      3776,
      5993,
      1155,
      9774,
      2347,
      3407,
      52,
      3355,
      2018,
      117,
      4804,
      6047,
      403,
      9909,
      3815,
      2324,
      3063,
      7439,
      1841,
      7810,
      5643,
      4230,
      2132,
      457,
      3409,
      5934,
      5488,
      7755
    ],
    [
      4794,
      4855,
      9063,
      5357,
      3015,
      9716,
      1323,
      1680,
      8736,
      9516,
      5042,
      2562,
      6170,
      2407,
      2051,
      3650,
      5175,
      8328,
      3978,
      3877,
      3013,
      4768,
      6102,
      6877,
      757,
      2166,
      9850,
      336,
      6452,
      1276,
      1199,
      2163,
      6885,
      4905,
      9023,
      6828,
      2331,
      9684,
      6917,
      4882,
      5809,
      1385,
      4064,
      7287,
      6049,
      8670,
      947,
      6167,
      6694,
      138,
      6835,
      5253,
      7230,
      3342,
      6088,
      4805,
      7715,
      1491,
      3038,
      1779,
      4537,
      1837,
      9145,
      9921,
      2521,
      7309,
      6533,
      3037,
      6909,
      7073,
      2862,
      4062,
      7429,
      5576,
      8574,
      2335,
      5822,
      7576,
      1417,
      7918,
      3336,
      4828,
      30,
      7357,
      7569,
      127,
      3583,
      4891,
      1875,
      4934,
      8932,
      9980,
      2559,
      6950,
      7723,
      1516,
      8153,
      3807,
      8908,
      6640,
      4588,
      354,
      1979,
      4424,
      664,
      4,
      4203,
      6527,
      8619,
      9529,
      6491,
      7284,
      1671,
      4138,
      5797,
      4643,
      3211,
      9755,
      1396,
      580,
      1154,
      4300,
      5007,
      8743,
      5568,
      1936,
      8686,
      4080,
      2679,
      1115,
      6796,
      4746,
      4632,
      8516,
      2202,
      9404,
      8569,
      3445,
      8706,
      1725,
      6730,
      8905,
      6609,
      4564,
      4788,
      7247,
      6091,
      9309,
      2257,
      2573,
      2020,
      1974,
      6249,
      6573,
      9683,
      7666,
      2286,
      9168,
      4898,
      5800,
      7744,
      6801,
      3571,
      7810
    ],
    [
      8009,
      8217,
      5214,
      8072,
      986,
      7274,
      4918,
      2339,
      8118,
      858,
      3534,
      418,
      5822,
      7725,
      6405,
      165,
      8631,
      1088,
      1333,
      6473,
      105,
      5919,
      674,
      1903,
      61,
      4429,
      4792,
      3714,
      2304,
      9385,
      4717,
      3132,
      1727,
      7110,
      7551,
      5409,
      6293,
      2756,
      5418,
      6909,
      7131,
      2425,
      7328,
      2416,
      8587,
      5178,
      2117,
      3422,
      3060,
      7276,
      5720,
      6371,
      7000,
      8060,
      6382,
      3607,
      3214,
      7197,
      3346,
      9609,
      815,
      6362,
      545,
      3834,
      1387,
      3059,
      5957,
      933,
      2840,
      3818,
      4874,
      1419,
      8390,
      4660,
      5784,
      6740,
      7508,
      883,
      8456,
      8965,
      7055,
      9518,
      7448,
      8031,
      4173,
      7793,
      3529,
      5524,
      4356,
      691,
      717,
      861,
      2668,
      5731,
      63,
      4748,
      116,
      2300,
      1043,
      7008,
      3639,
      9971,
      6496,
      9138,
      3620,
      7433,
      3159,
      5562,
      9966,
      1676,
      9934,
      1402,
      5226,
      5290,
      8780,
      7466,
      5327,
      4186,
      472,
      8552,
      726,
      3115,
      6040,
      1312,
      3433,
      8593,
      5664,
      3076,
      3303,
      4116,
      4936,
      5115,
      8468,
      6302,
      4172,
      7898,
      5635,
      3931,
      729,
      5010,
      9043,
      1185,
      150,
      7551,
      8115,
      7179,
      777,
      6752,
      8086,
      7545,
      7210,
      1935,
      1402,
      1334,
      3950,
      1617,
      2519,
      6783,
      3497,
      7219,
      1263,
      6994,
      9158,
      6463
    ],
    [
      644,
      2955,
      4091,
      8028,
      3605,
      2098,
      4571,
      5768,
      5236,
      7124,
      1757,
      9126,
      4677,
      9995,
      8864,
      3296,
      4860,
      7238,
      8421,
      9906,
      7570,
      8784,
      4276,
      4465,
      3797,
      271,
      1945,
      1620,
      2827,
      6793,
      4075,
      3572,
      4662,
      105,
      8774,
      8442,
      7016,
      815,
      1995,
      6302,
      4464,
      1937,
      9251,
      5880,
      3761,
      8956,
      4623,
      3630,
      3934,
      1061,
      8489,
      5038,
      5362,
      3827,
      6114,
      7868,
      4699,
      9536,
      2807,
      2249,
      253,
      9062,
      8271,
      5372,
      6012,
      9591,
      414,
      2127,
      6481,
      2543,
      2896,
      8363,
      1252,
      2221,
      3383,
      8138,
      9330,
      3497,
      3855,
      2164,
      3828,
      6301,
      5791,
      9969,
      9683,
      2171,
      8166,
      1769,
      426,
      8625,
      9766,
      5875,
      8015,
      7464,
      5057,
      207,
      3605,
      9101,
      2671,
      8105,
      7879,
      8946,
      5143,
      1290,
      4246,
      2251,
      9900,
      6583,
      3130,
      5184,
      4779,
      6292,
      969,
      3418,
      627,
      5163,
      4089,
      5622,
      7228,
      3701,
      4261,
      5638,
      2659,
      4995,
      278,
      5838,
      9397,
      8839,
      953,
      2477,
      5790,
      360,
      8046,
      1004,
      402,
      3956,
      736,
      203,
      3699,
      5352,
      1090,
      1022,
      5651,
      6924,
      2225,
      3547,
      7355,
      7130,
      2327,
      5866,
      5111,
      2898,
      5387,
      6695,
      6269,
      157,
      6705,
      4321,
      8744,
      8705,
      7580,
      687,
      9252,
      2008
    ],
    [
      6699,
      6394,
      2806,
      50,
      8201,
      2264,
      8420,
      2427,
      1304,
      5407,
      3889,
      2888,
      4043,
      360,
      2766,
      9198,
      2757,
      1285,
      6998,
      9795,
      1698,
      7495,
      2458,
      9862,
      656,
      4136,
      5574,
      6168,
      446,
      595,
      8132,
      1468,
      5871,
      4796,
      2470,
      7505,
      3869,
      8313,
      5829,
      2658,
      6630,
      5531,
      4421,
      8066,
      6432,
      242,
      5091,
      8689,
      4722,
      9018,
      7682,
      572,
      8712,
      9347,
      9045,
      4299,
      627,
      7469,
      6472,
      1966,
      6615,
      5678,
      8126,
      838,
      338,
      4473,
      561,
      4160,
      9535,
      4747,
      3393,
      8671,
      8458,
      5575,
      6325,
      4106,
      3423,
      1900,
      9273,
      5397,
      3975,
      9603,
      8729,
      5789,
      2663,
      2507,
      5417,
      148,
      9583,
      839,
      9254,
      2558,
      5645,
      5950,
      4770,
      4807,
      5292,
      8107,
      6613,
      9841,
      7061,
      2785,
      16,
      2306,
      9315,
      714,
      7239,
      2061,
      5592,
      152,
      7871,
      4220,
      3074,
      1150,
      8992,
      6944,
      4566,
      2848,
      8675,
      2782,
      1036,
      2578,
      9497,
      1803,
      8256,
      8903,
      9913,
      6302,
      7121,
      4354,
      5101,
      4668,
      223,
      7023,
      4594,
      4230,
      8812,
      8638,
      9085,
      5208,
      5607,
      3112,
      7072,
      2321,
      97,
      8377,
      2544,
      9228,
      6293,
      5913,
      7604,
      595,
      9201,
      6744,
      3740,
      257,
      5934,
      8668,
      2597,
      3186,
      5807,
      8142,
      313,
      4082
    ],
    [
      9364,
      3966,
      4496,
      3033,
      6880,
      1276,
      9390,
      7342,
      3878,
      7367,
      8337,
      1645,
      3084,
      2694,
      7217,
      1068,
      6991,
      6467,
      4454,
      4140,
      7163,
      5835,
      9989,
      5370,
      1484,
      5030,
      493,
      8069,
      179,
      4105,
      3322,
      6519,
      6334,
      7137,
      6377,
      629,
      9546,
      7623,
      5809,
      9319,
      2077,
      9247,
      4560,
      5375,
      398,
      6522,
      7761,
      8547,
      2217,
      681,
      1335,
      9272,
      5692,
      5914,
      73,
      1136,
      3125,
      1815,
      8857,
      7718,
      706,
      5153,
      415,
      5157,
      6433,
      2052,
      4506,
      6658,
      2328,
      9759,
      2416,
      6622,
      5015,
      8380,
      980,
      2669,
      2054,
      2194,
      7878,
      765,
      8513,
      712,
      9092,
      6344,
      2952,
      5647,
      9599,
      1356,
      1322,
      9171,
      2857,
      4351,
      3303,
      4275,
      5372,
      4159,
      4247,
      8477,
      7478,
      2542,
      7353,
      9055,
      2503,
      632,
      9592,
      2899,
      8392,
      553,
      5178,
      1173,
      3160,
      7480,
      3911,
      7514,
      8556,
      2611,
      5466,
      2209,
      7806,
      9108,
      936,
      8903,
      1350,
      8481,
      5625,
      40,
      1310,
      1703,
      7007,
      9953,
      5772,
      9343,
      7398,
      5501,
      6194,
      8395,
      5931,
      1947,
      2230,
      5191,
      372,
      2991,
      2049,
      314,
      5535,
      9952,
      3167,
      723,
      6780,
      1016,
      5099,
      6381,
      855,
      9837,
      2755,
      5863,
      1268,
      6688,
      884,
      7220,
      5815,
      9898,
      4191,
      5074
    ]
  ],
  "a": 22,
  "b0": 165,
  "l1": 5,
  "l2": 170,
  "dimW": 152,
  "codimW": 32,
  "rank_R2_mod_W": 288,
  "h0": 0,
  "certified": true
}


==> anc/genus_two/large_cohomological/recomputed_9_12_seed0.json <==
{"W": [[7961, 6634, 4969, 7808, 5866, 9558, 3578, 8268, 2281, 4617, 2289], [1553, 4104, 8725, 9861, 2407, 5081, 1618, 1208, 5409, 7735, 9171], [1649, 5796, 7113, 5180, 3350, 9052, 7815, 7253, 8541, 4267, 1020], [8989, 230, 1528, 6534, 18, 8086, 5458, 3996, 5328, 1031, 3130], [9298, 3632, 3909, 2334, 8896, 7339, 1494, 1318, 5243, 8322, 8016], [1786, 4938, 9031, 4769, 2044, 8969, 5451, 8852, 3329, 9882, 8965], [9627, 4712, 7290, 1501, 9769, 6306, 5194, 9431, 3966, 4756, 3012], [3102, 3059, 540, 4260, 7807, 1131, 1471, 2133, 2450, 633, 1314], [8857, 6410, 8594, 4515, 8549, 3858, 3525, 9663, 6871, 9497, 4509], [7382, 8071, 5855, 1349, 5313, 1889, 7969, 9618, 5493, 3119, 3981]], "Wp": [[265, 4440, 1919, 3612, 6095, 2793, 5448, 6981, 1018, 1648, 2397, 3584, 741, 9402, 8752, 9865, 1212, 437, 2038, 3088, 9934, 9436, 1961, 6409, 1499, 6064, 1901, 596, 9920, 354, 3188, 3030, 2029, 7851, 3450, 1000, 373, 8916, 6973, 1662, 4258, 1146, 3618, 1179, 4932, 5739, 7144, 2954, 1000, 8251, 7653, 645, 9772, 1653, 6410, 3266, 4262, 5874, 7704, 9335, 2775, 3332, 951, 2592, 2653, 5608, 8674, 4107, 1920, 9777, 7246, 2864, 216, 7727, 6715, 9324, 8332, 5102, 5851, 6367, 4111, 2513, 9184, 203, 7503, 1295, 5503, 748, 8918, 4601, 2209, 3934, 7894, 5770, 9996, 4716, 5885, 9671, 2168, 5083, 6357, 6789, 1322, 24, 9741, 3150, 5478, 2622, 3922, 3655, 7342, 6203, 9308, 6789, 516, 6590, 9297, 6852, 766, 2714, 7296, 1046, 4247, 2583, 7313, 8643, 7983, 9198, 9895, 1, 637, 8103, 5340, 5112, 7649, 816, 6801, 3080, 8987, 1367, 2138, 241, 6583, 6840, 5180, 55, 3498, 234, 38, 8656, 1602, 3120, 1948], [9967, 3252, 4954, 4587, 2985, 1641, 7792, 6499, 1332, 357, 4500, 7421, 1896, 4202, 2185, 8533, 5686, 1885, 2530, 4561, 304, 693, 666, 3370, 4254, 9148, 5156, 6011, 9297, 688, 9954, 8101, 7514, 7134, 6102, 8813, 2921, 3405, 6153, 9619, 4768, 145, 2268, 2474, 4446, 5462, 5529, 6016, 1535, 5541, 584, 675, 4417, 2684, 2448, 9559, 4743, 5913, 6468, 8986, 2124, 4807, 1882, 7832, 3927, 790, 5044, 2942, 8569, 1161, 4958, 6605, 5382, 4902, 6794, 1780, 1628, 9188, 7883, 7766, 5522, 5630, 2036, 7849, 1900, 8154, 6988, 619, 4946, 5489, 2550, 2728, 9248, 6153, 1424, 1078, 1387, 3244, 3621, 1001, 6304, 128, 1606, 6452, 9117, 8503, 4748, 7348, 8005, 9582, 3559, 6931, 1370, 6034, 3606, 4274, 9588, 2729, 7065, 3144, 5873, 1884, 1046, 452, 8614, 7399, 3304, 1948, 8144, 6520, 4202, 3395, 689, 3537, 2397, 1714, 3243, 7510, 6193, 5925, 8952, 2479, 1716, 9768, 7993, 2431, 9239, 6650, 6934, 8539, 8116, 5283, 8166], [8169, 3309, 8893, 9990, 3584, 159, 5574, 5214, 5272, 581, 8603, 2430, 4208, 9872, 2554, 6209, 9551, 4823, 7707, 1087, 1386, 8462, 645, 1087, 3687, 2138, 665, 4922, 250, 7349, 5416, 2632, 2438, 7548, 6083, 8273, 6262, 8680, 8231, 550, 9402, 1485, 8486, 9832, 1251, 6985, 3376, 4745, 8772, 9807, 6845, 7900, 6366, 9952, 9607, 3826, 335, 3, 2981, 4955, 8304, 9343, 4169, 5450, 1075, 8085, 4292, 4961, 6685, 6294, 6286, 1020, 2683, 2086, 3914, 4703, 5472, 909, 588, 7886, 6846, 2308, 8058, 9862, 1337, 2480, 5779, 6736, 576, 7639, 6335, 7518, 770, 1662, 7715, 2480, 331, 531, 9802, 2174, 5306, 1725, 8997, 5679, 3194, 6281, 8033, 1818, 985, 9996, 7654, 5535, 2036, 4855, 2082, 6351, 4813, 1991, 8503, 3098, 625, 6422, 7283, 6087, 3120, 7462, 5841, 1234, 731, 655, 7965, 4184, 436, 8520, 9326, 9368, 3538, 3762, 1531, 8231, 8580, 6883, 8308, 5002, 1858, 2386, 6979, 9273, 6914, 1376, 1716, 6809, 1030], [1625, 6802, 2558, 503, 7319, 7062, 6832, 493, 8136, 5316, 4138, 1286, 5775, 1152, 1988, 5886, 481, 5659, 5699, 2914, 163, 3776, 5993, 1155, 9774, 2347, 3407, 52, 3355, 2018, 117, 4804, 6047, 403, 9909, 3815, 2324, 3063, 7439, 1841, 7810, 5643, 4230, 2132, 457, 3409, 5934, 5488, 7755, 4794, 4855, 9063, 5357, 3015, 9716, 1323, 1680, 8736, 9516, 5042, 2562, 6170, 2407, 2051, 3650, 5175, 8328, 3978, 3877, 3013, 4768, 6102, 6877, 757, 2166, 9850, 336, 6452, 1276, 1199, 2163, 6885, 4905, 9023, 6828, 2331, 9684, 6917, 4882, 5809, 1385, 4064, 7287, 6049, 8670, 947, 6167, 6694, 138, 6835, 5253, 7230, 3342, 6088, 4805, 7715, 1491, 3038, 1779, 4537, 1837, 9145, 9921, 2521, 7309, 6533, 3037, 6909, 7073, 2862, 4062, 7429, 5576, 8574, 2335, 5822, 7576, 1417, 7918, 3336, 4828, 30, 7357, 7569, 127, 3583, 4891, 1875, 4934, 8932, 9980, 2559, 6950, 7723, 1516, 8153, 3807, 8908, 6640, 4588, 354, 1979, 4424], [664, 4, 4203, 6527, 8619, 9529, 6491, 7284, 1671, 4138, 5797, 4643, 3211, 9755, 1396, 580, 1154, 4300, 5007, 8743, 5568, 1936, 8686, 4080, 2679, 1115, 6796, 4746, 4632, 8516, 2202, 9404, 8569, 3445, 8706, 1725, 6730, 8905, 6609, 4564, 4788, 7247, 6091, 9309, 2257, 2573, 2020, 1974, 6249, 6573, 9683, 7666, 2286, 9168, 4898, 5800, 7744, 6801, 3571, 7810, 8009, 8217, 5214, 8072, 986, 7274, 4918, 2339, 8118, 858, 3534, 418, 5822, 7725, 6405, 165, 8631, 1088, 1333, 6473, 105, 5919, 674, 1903, 61, 4429, 4792, 3714, 2304, 9385, 4717, 3132, 1727, 7110, 7551, 5409, 6293, 2756, 5418, 6909, 7131, 2425, 7328, 2416, 8587, 5178, 2117, 3422, 3060, 7276, 5720, 6371, 7000, 8060, 6382, 3607, 3214, 7197, 3346, 9609, 815, 6362, 545, 3834, 1387, 3059, 5957, 933, 2840, 3818, 4874, 1419, 8390, 4660, 5784, 6740, 7508, 883, 8456, 8965, 7055, 9518, 7448, 8031, 4173, 7793, 3529, 5524, 4356, 691, 717, 861, 2668], [5731, 63, 4748, 116, 2300, 1043, 7008, 3639, 9971, 6496, 9138, 3620, 7433, 3159, 5562, 9966, 1676, 9934, 1402, 5226, 5290, 8780, 7466, 5327, 4186, 472, 8552, 726, 3115, 6040, 1312, 3433, 8593, 5664, 3076, 3303, 4116, 4936, 5115, 8468, 6302, 4172, 7898, 5635, 3931, 729, 5010, 9043, 1185, 150, 7551, 8115, 7179, 777, 6752, 8086, 7545, 7210, 1935, 1402, 1334, 3950, 1617, 2519, 6783, 3497, 7219, 1263, 6994, 9158, 6463, 644, 2955, 4091, 8028, 3605, 2098, 4571, 5768, 5236, 7124, 1757, 9126, 4677, 9995, 8864, 3296, 4860, 7238, 8421, 9906, 7570, 8784, 4276, 4465, 3797, 271, 1945, 1620, 2827, 6793, 4075, 3572, 4662, 105, 8774, 8442, 7016, 815, 1995, 6302, 4464, 1937, 9251, 5880, 3761, 8956, 4623, 3630, 3934, 1061, 8489, 5038, 5362, 3827, 6114, 7868, 4699, 9536, 2807, 2249, 253, 9062, 8271, 5372, 6012, 9591, 414, 2127, 6481, 2543, 2896, 8363, 1252, 2221, 3383, 8138, 9330, 3497, 3855, 2164, 3828, 6301], [5791, 9969, 9683, 2171, 8166, 1769, 426, 8625, 9766, 5875, 8015, 7464, 5057, 207, 3605, 9101, 2671, 8105, 7879, 8946, 5143, 1290, 4246, 2251, 9900, 6583, 3130, 5184, 4779, 6292, 969, 3418, 627, 5163, 4089, 5622, 7228, 3701, 4261, 5638, 2659, 4995, 278, 5838, 9397, 8839, 953, 2477, 5790, 360, 8046, 1004, 402, 3956, 736, 203, 3699, 5352, 1090, 1022, 5651, 6924, 2225, 3547, 7355, 7130, 2327, 5866, 5111, 2898, 5387, 6695, 6269, 157, 6705, 4321, 8744, 8705, 7580, 687, 9252, 2008, 6699, 6394, 2806, 50, 8201, 2264, 8420, 2427, 1304, 5407, 3889, 2888, 4043, 360, 2766, 9198, 2757, 1285, 6998, 9795, 1698, 7495, 2458, 9862, 656, 4136, 5574, 6168, 446, 595, 8132, 1468, 5871, 4796, 2470, 7505, 3869, 8313, 5829, 2658, 6630, 5531, 4421, 8066, 6432, 242, 5091, 8689, 4722, 9018, 7682, 572, 8712, 9347, 9045, 4299, 627, 7469, 6472, 1966, 6615, 5678, 8126, 838, 338, 4473, 561, 4160, 9535, 4747, 3393], [8671, 8458, 5575, 6325, 4106, 3423, 1900, 9273, 5397, 3975, 9603, 8729, 5789, 2663, 2507, 5417, 148, 9583, 839, 9254, 2558, 5645, 5950, 4770, 4807, 5292, 8107, 6613, 9841, 7061, 2785, 16, 2306, 9315, 714, 7239, 2061, 5592, 152, 7871, 4220, 3074, 1150, 8992, 6944, 4566, 2848, 8675, 2782, 1036, 2578, 9497, 1803, 8256, 8903, 9913, 6302, 7121, 4354, 5101, 4668, 223, 7023, 4594, 4230, 8812, 8638, 9085, 5208, 5607, 3112, 7072, 2321, 97, 8377, 2544, 9228, 6293, 5913, 7604, 595, 9201, 6744, 3740, 257, 5934, 8668, 2597, 3186, 5807, 8142, 313, 4082, 9364, 3966, 4496, 3033, 6880, 1276, 9390, 7342, 3878, 7367, 8337, 1645, 3084, 2694, 7217, 1068, 6991, 6467, 4454, 4140, 7163, 5835, 9989, 5370, 1484, 5030, 493, 8069, 179, 4105, 3322, 6519, 6334, 7137, 6377, 629, 9546, 7623, 5809, 9319, 2077, 9247, 4560, 5375, 398, 6522, 7761, 8547, 2217, 681, 1335, 9272, 5692, 5914, 73, 1136, 3125, 1815, 8857, 7718], [706, 5153, 415, 5157, 6433, 2052, 4506, 6658, 2328, 9759, 2416, 6622, 5015, 8380, 980, 2669, 2054, 2194, 7878, 765, 8513, 712, 9092, 6344, 2952, 5647, 9599, 1356, 1322, 9171, 2857, 4351, 3303, 4275, 5372, 4159, 4247, 8477, 7478, 2542, 7353, 9055, 2503, 632, 9592, 2899, 8392, 553, 5178, 1173, 3160, 7480, 3911, 7514, 8556, 2611, 5466, 2209, 7806, 9108, 936, 8903, 1350, 8481, 5625, 40, 1310, 1703, 7007, 9953, 5772, 9343, 7398, 5501, 6194, 8395, 5931, 1947, 2230, 5191, 372, 2991, 2049, 314, 5535, 9952, 3167, 723, 6780, 1016, 5099, 6381, 855, 9837, 2755, 5863, 1268, 6688, 884, 7220, 5815, 9898, 4191, 5074, 9219, 7432, 6753, 2960, 502, 7433, 4327, 3121, 6351, 1050, 5859, 1577, 2021, 429, 5747, 349, 2901, 6615, 223, 5288, 7478, 9077, 8126, 7807, 1318, 847, 8775, 6585, 4296, 455, 8451, 1568, 1312, 5465, 5874, 1613, 7723, 541, 2527, 8463, 4703, 602, 11, 6171, 5532, 2570, 8983, 2406, 2630]], "a": 19, "b0": 154, "certified": true, "codimW": 26, "d": 12, "dimW": 144, "f": [6311, 6890, 663, 4242, 8376, 1], "h0": 0, "l1": 5, "l2": 159, "n": 9, "p": 10007, "rank_R2_mod_W": 260, "seed": 0}


==> anc/genus_two/large_cohomological/recomputed_9_13_seed0.json <==
{"W": [[7961, 6634, 4969, 7808, 5866, 9558, 3578, 8268, 2281, 4617, 2289, 1553], [4104, 8725, 9861, 2407, 5081, 1618, 1208, 5409, 7735, 9171, 1649, 5796], [7113, 5180, 3350, 9052, 7815, 7253, 8541, 4267, 1020, 8989, 230, 1528], [6534, 18, 8086, 5458, 3996, 5328, 1031, 3130, 9298, 3632, 3909, 2334], [8896, 7339, 1494, 1318, 5243, 8322, 8016, 1786, 4938, 9031, 4769, 2044], [8969, 5451, 8852, 3329, 9882, 8965, 9627, 4712, 7290, 1501, 9769, 6306], [5194, 9431, 3966, 4756, 3012, 3102, 3059, 540, 4260, 7807, 1131, 1471], [2133, 2450, 633, 1314, 8857, 6410, 8594, 4515, 8549, 3858, 3525, 9663], [6871, 9497, 4509, 7382, 8071, 5855, 1349, 5313, 1889, 7969, 9618, 5493], [3119, 3981, 265, 4440, 1919, 3612, 6095, 2793, 5448, 6981, 1018, 1648]], "Wp": [[2397, 3584, 741, 9402, 8752, 9865, 1212, 437, 2038, 3088, 9934, 9436, 1961, 6409, 1499, 6064, 1901, 596, 9920, 354, 3188, 3030, 2029, 7851, 3450, 1000, 373, 8916, 6973, 1662, 4258, 1146, 3618, 1179, 4932, 5739, 7144, 2954, 1000, 8251, 7653, 645, 9772, 1653, 6410, 3266, 4262, 5874, 7704, 9335, 2775, 3332, 951, 2592, 2653, 5608, 8674, 4107, 1920, 9777, 7246, 2864, 216, 7727, 6715, 9324, 8332, 5102, 5851, 6367, 4111, 2513, 9184, 203, 7503, 1295, 5503, 748, 8918, 4601, 2209, 3934, 7894, 5770, 9996, 4716, 5885, 9671, 2168, 5083, 6357, 6789, 1322, 24, 9741, 3150, 5478, 2622, 3922, 3655, 7342, 6203, 9308, 6789, 516, 6590, 9297, 6852, 766, 2714, 7296, 1046, 4247, 2583, 7313, 8643, 7983, 9198, 9895, 1, 637, 8103, 5340, 5112, 7649, 816, 6801, 3080, 8987, 1367, 2138, 241, 6583, 6840, 5180, 55, 3498, 234, 38, 8656, 1602, 3120, 1948, 9967, 3252, 4954, 4587, 2985, 1641, 7792, 6499, 1332, 357, 4500, 7421, 1896, 4202, 2185, 8533, 5686, 1885, 2530, 4561], [304, 693, 666, 3370, 4254, 9148, 5156, 6011, 9297, 688, 9954, 8101, 7514, 7134, 6102, 8813, 2921, 3405, 6153, 9619, 4768, 145, 2268, 2474, 4446, 5462, 5529, 6016, 1535, 5541, 584, 675, 4417, 2684, 2448, 9559, 4743, 5913, 6468, 8986, 2124, 4807, 1882, 7832, 3927, 790, 5044, 2942, 8569, 1161, 4958, 6605, 5382, 4902, 6794, 1780, 1628, 9188, 7883, 7766, 5522, 5630, 2036, 7849, 1900, 8154, 6988, 619, 4946, 5489, 2550, 2728, 9248, 6153, 1424, 1078, 1387, 3244, 3621, 1001, 6304, 128, 1606, 6452, 9117, 8503, 4748, 7348, 8005, 9582, 3559, 6931, 1370, 6034, 3606, 4274, 9588, 2729, 7065, 3144, 5873, 1884, 1046, 452, 8614, 7399, 3304, 1948, 8144, 6520, 4202, 3395, 689, 3537, 2397, 1714, 3243, 7510, 6193, 5925, 8952, 2479, 1716, 9768, 7993, 2431, 9239, 6650, 6934, 8539, 8116, 5283, 8166, 8169, 3309, 8893, 9990, 3584, 159, 5574, 5214, 5272, 581, 8603, 2430, 4208, 9872, 2554, 6209, 9551, 4823, 7707, 1087, 1386, 8462, 645, 1087, 3687, 2138, 665, 4922, 250, 7349], [5416, 2632, 2438, 7548, 6083, 8273, 6262, 8680, 8231, 550, 9402, 1485, 8486, 9832, 1251, 6985, 3376, 4745, 8772, 9807, 6845, 7900, 6366, 9952, 9607, 3826, 335, 3, 2981, 4955, 8304, 9343, 4169, 5450, 1075, 8085, 4292, 4961, 6685, 6294, 6286, 1020, 2683, 2086, 3914, 4703, 5472, 909, 588, 7886, 6846, 2308, 8058, 9862, 1337, 2480, 5779, 6736, 576, 7639, 6335, 7518, 770, 1662, 7715, 2480, 331, 531, 9802, 2174, 5306, 1725, 8997, 5679, 3194, 6281, 8033, 1818, 985, 9996, 7654, 5535, 2036, 4855, 2082, 6351, 4813, 1991, 8503, 3098, 625, 6422, 7283, 6087, 3120, 7462, 5841, 1234, 731, 655, 7965, 4184, 436, 8520, 9326, 9368, 3538, 3762, 1531, 8231, 8580, 6883, 8308, 5002, 1858, 2386, 6979, 9273, 6914, 1376, 1716, 6809, 1030, 1625, 6802, 2558, 503, 7319, 7062, 6832, 493, 8136, 5316, 4138, 1286, 5775, 1152, 1988, 5886, 481, 5659, 5699, 2914, 163, 3776, 5993, 1155, 9774, 2347, 3407, 52, 3355, 2018, 117, 4804, 6047, 403, 9909, 3815, 2324, 3063, 7439, 1841], [7810, 5643, 4230, 2132, 457, 3409, 5934, 5488, 7755, 4794, 4855, 9063, 5357, 3015, 9716, 1323, 1680, 8736, 9516, 5042, 2562, 6170, 2407, 2051, 3650, 5175, 8328, 3978, 3877, 3013, 4768, 6102, 6877, 757, 2166, 9850, 336, 6452, 1276, 1199, 2163, 6885, 4905, 9023, 6828, 2331, 9684, 6917, 4882, 5809, 1385, 4064, 7287, 6049, 8670, 947, 6167, 6694, 138, 6835, 5253, 7230, 3342, 6088, 4805, 7715, 1491, 3038, 1779, 4537, 1837, 9145, 9921, 2521, 7309, 6533, 3037, 6909, 7073, 2862, 4062, 7429, 5576, 8574, 2335, 5822, 7576, 1417, 7918, 3336, 4828, 30, 7357, 7569, 127, 3583, 4891, 1875, 4934, 8932, 9980, 2559, 6950, 7723, 1516, 8153, 3807, 8908, 6640, 4588, 354, 1979, 4424, 664, 4, 4203, 6527, 8619, 9529, 6491, 7284, 1671, 4138, 5797, 4643, 3211, 9755, 1396, 580, 1154, 4300, 5007, 8743, 5568, 1936, 8686, 4080, 2679, 1115, 6796, 4746, 4632, 8516, 2202, 9404, 8569, 3445, 8706, 1725, 6730, 8905, 6609, 4564, 4788, 7247, 6091, 9309, 2257, 2573, 2020, 1974, 6249, 6573], [9683, 7666, 2286, 9168, 4898, 5800, 7744, 6801, 3571, 7810, 8009, 8217, 5214, 8072, 986, 7274, 4918, 2339, 8118, 858, 3534, 418, 5822, 7725, 6405, 165, 8631, 1088, 1333, 6473, 105, 5919, 674, 1903, 61, 4429, 4792, 3714, 2304, 9385, 4717, 3132, 1727, 7110, 7551, 5409, 6293, 2756, 5418, 6909, 7131, 2425, 7328, 2416, 8587, 5178, 2117, 3422, 3060, 7276, 5720, 6371, 7000, 8060, 6382, 3607, 3214, 7197, 3346, 9609, 815, 6362, 545, 3834, 1387, 3059, 5957, 933, 2840, 3818, 4874, 1419, 8390, 4660, 5784, 6740, 7508, 883, 8456, 8965, 7055, 9518, 7448, 8031, 4173, 7793, 3529, 5524, 4356, 691, 717, 861, 2668, 5731, 63, 4748, 116, 2300, 1043, 7008, 3639, 9971, 6496, 9138, 3620, 7433, 3159, 5562, 9966, 1676, 9934, 1402, 5226, 5290, 8780, 7466, 5327, 4186, 472, 8552, 726, 3115, 6040, 1312, 3433, 8593, 5664, 3076, 3303, 4116, 4936, 5115, 8468, 6302, 4172, 7898, 5635, 3931, 729, 5010, 9043, 1185, 150, 7551, 8115, 7179, 777, 6752, 8086, 7545, 7210, 1935, 1402], [1334, 3950, 1617, 2519, 6783, 3497, 7219, 1263, 6994, 9158, 6463, 644, 2955, 4091, 8028, 3605, 2098, 4571, 5768, 5236, 7124, 1757, 9126, 4677, 9995, 8864, 3296, 4860, 7238, 8421, 9906, 7570, 8784, 4276, 4465, 3797, 271, 1945, 1620, 2827, 6793, 4075, 3572, 4662, 105, 8774, 8442, 7016, 815, 1995, 6302, 4464, 1937, 9251, 5880, 3761, 8956, 4623, 3630, 3934, 1061, 8489, 5038, 5362, 3827, 6114, 7868, 4699, 9536, 2807, 2249, 253, 9062, 8271, 5372, 6012, 9591, 414, 2127, 6481, 2543, 2896, 8363, 1252, 2221, 3383, 8138, 9330, 3497, 3855, 2164, 3828, 6301, 5791, 9969, 9683, 2171, 8166, 1769, 426, 8625, 9766, 5875, 8015, 7464, 5057, 207, 3605, 9101, 2671, 8105, 7879, 8946, 5143, 1290, 4246, 2251, 9900, 6583, 3130, 5184, 4779, 6292, 969, 3418, 627, 5163, 4089, 5622, 7228, 3701, 4261, 5638, 2659, 4995, 278, 5838, 9397, 8839, 953, 2477, 5790, 360, 8046, 1004, 402, 3956, 736, 203, 3699, 5352, 1090, 1022, 5651, 6924, 2225, 3547, 7355, 7130, 2327, 5866, 5111, 2898], [5387, 6695, 6269, 157, 6705, 4321, 8744, 8705, 7580, 687, 9252, 2008, 6699, 6394, 2806, 50, 8201, 2264, 8420, 2427, 1304, 5407, 3889, 2888, 4043, 360, 2766, 9198, 2757, 1285, 6998, 9795, 1698, 7495, 2458, 9862, 656, 4136, 5574, 6168, 446, 595, 8132, 1468, 5871, 4796, 2470, 7505, 3869, 8313, 5829, 2658, 6630, 5531, 4421, 8066, 6432, 242, 5091, 8689, 4722, 9018, 7682, 572, 8712, 9347, 9045, 4299, 627, 7469, 6472, 1966, 6615, 5678, 8126, 838, 338, 4473, 561, 4160, 9535, 4747, 3393, 8671, 8458, 5575, 6325, 4106, 3423, 1900, 9273, 5397, 3975, 9603, 8729, 5789, 2663, 2507, 5417, 148, 9583, 839, 9254, 2558, 5645, 5950, 4770, 4807, 5292, 8107, 6613, 9841, 7061, 2785, 16, 2306, 9315, 714, 7239, 2061, 5592, 152, 7871, 4220, 3074, 1150, 8992, 6944, 4566, 2848, 8675, 2782, 1036, 2578, 9497, 1803, 8256, 8903, 9913, 6302, 7121, 4354, 5101, 4668, 223, 7023, 4594, 4230, 8812, 8638, 9085, 5208, 5607, 3112, 7072, 2321, 97, 8377, 2544, 9228, 6293, 5913, 7604], [595, 9201, 6744, 3740, 257, 5934, 8668, 2597, 3186, 5807, 8142, 313, 4082, 9364, 3966, 4496, 3033, 6880, 1276, 9390, 7342, 3878, 7367, 8337, 1645, 3084, 2694, 7217, 1068, 6991, 6467, 4454, 4140, 7163, 5835, 9989, 5370, 1484, 5030, 493, 8069, 179, 4105, 3322, 6519, 6334, 7137, 6377, 629, 9546, 7623, 5809, 9319, 2077, 9247, 4560, 5375, 398, 6522, 7761, 8547, 2217, 681, 1335, 9272, 5692, 5914, 73, 1136, 3125, 1815, 8857, 7718, 706, 5153, 415, 5157, 6433, 2052, 4506, 6658, 2328, 9759, 2416, 6622, 5015, 8380, 980, 2669, 2054, 2194, 7878, 765, 8513, 712, 9092, 6344, 2952, 5647, 9599, 1356, 1322, 9171, 2857, 4351, 3303, 4275, 5372, 4159, 4247, 8477, 7478, 2542, 7353, 9055, 2503, 632, 9592, 2899, 8392, 553, 5178, 1173, 3160, 7480, 3911, 7514, 8556, 2611, 5466, 2209, 7806, 9108, 936, 8903, 1350, 8481, 5625, 40, 1310, 1703, 7007, 9953, 5772, 9343, 7398, 5501, 6194, 8395, 5931, 1947, 2230, 5191, 372, 2991, 2049, 314, 5535, 9952, 3167, 723, 6780, 1016], [5099, 6381, 855, 9837, 2755, 5863, 1268, 6688, 884, 7220, 5815, 9898, 4191, 5074, 9219, 7432, 6753, 2960, 502, 7433, 4327, 3121, 6351, 1050, 5859, 1577, 2021, 429, 5747, 349, 2901, 6615, 223, 5288, 7478, 9077, 8126, 7807, 1318, 847, 8775, 6585, 4296, 455, 8451, 1568, 1312, 5465, 5874, 1613, 7723, 541, 2527, 8463, 4703, 602, 11, 6171, 5532, 2570, 8983, 2406, 2630, 2860, 2604, 3974, 5378, 390, 7912, 6522, 723, 3709, 3936, 4613, 5383, 2785, 3902, 5768, 3703, 2680, 6893, 7584, 5952, 9263, 2260, 6332, 9255, 220, 2656, 9562, 92, 6388, 2817, 2439, 319, 412, 5297, 8357, 60, 625, 773, 1833, 9388, 2419, 2509, 6223, 433, 6860, 7147, 9306, 5454, 4062, 2258, 5964, 8359, 3549, 8738, 6559, 1196, 2126, 6680, 9275, 5744, 1581, 7070, 7144, 4024, 7719, 6254, 3686, 6469, 3933, 7883, 6505, 9525, 1130, 4134, 4519, 8627, 6091, 8885, 355, 9896, 7775, 3883, 4526, 660, 5268, 6402, 1747, 8756, 798, 2362, 6429, 439, 6898, 6440, 7093, 1717, 7547, 9898, 7569, 2644]], "a": 20, "b0": 164, "certified": true, "codimW": 28, "d": 13, "dimW": 153, "f": [6311, 6890, 663, 4242, 8376, 1], "h0": 0, "l1": 5, "l2": 169, "n": 9, "p": 10007, "rank_R2_mod_W": 280, "seed": 0}


==> anc/genus_two/large_cohomological/recomputed_9_14_seed0.json <==
{
  "n": 9,
  "d": 14,
  "p": 10007,
  "seed": 0,
  "f": [
    6311,
    6890,
    663,
    4242,
    8376,
    1
  ],
  "W": [
    [
      7961,
      6634,
      4969,
      7808,
      5866,
      9558,
      3578,
      8268,
      2281,
      4617,
      2289,
      1553,
      4104
    ],
    [
      8725,
      9861,
      2407,
      5081,
      1618,
      1208,
      5409,
      7735,
      9171,
      1649,
      5796,
      7113,
      5180
    ],
    [
      3350,
      9052,
      7815,
      7253,
      8541,
      4267,
      1020,
      8989,
      230,
      1528,
      6534,
      18,
      8086
    ],
    [
      5458,
      3996,
      5328,
      1031,
      3130,
      9298,
      3632,
      3909,
      2334,
      8896,
      7339,
      1494,
      1318
    ],
    [
      5243,
      8322,
      8016,
      1786,
      4938,
      9031,
      4769,
      2044,
      8969,
      5451,
      8852,
      3329,
      9882
    ],
    [
      8965,
      9627,
      4712,
      7290,
      1501,
      9769,
      6306,
      5194,
      9431,
      3966,
      4756,
      3012,
      3102
    ],
    [
      3059,
      540,
      4260,
      7807,
      1131,
      1471,
      2133,
      2450,
      633,
      1314,
      8857,
      6410,
      8594
    ],
    [
      4515,
      8549,
      3858,
      3525,
      9663,
      6871,
      9497,
      4509,
      7382,
      8071,
      5855,
      1349,
      5313
    ],
    [
      1889,
      7969,
      9618,
      5493,
      3119,
      3981,
      265,
      4440,
      1919,
      3612,
      6095,
      2793,
      5448
    ],
    [
      6981,
      1018,
      1648,
      2397,
      3584,
      741,
      9402,
      8752,
      9865,
      1212,
      437,
      2038,
      3088
    ]
  ],
  "Wp": [
    [
      9934,
      9436,
      1961,
      6409,
      1499,
      6064,
      1901,
      596,
      9920,
      354,
      3188,
      3030,
      2029,
      7851,
      3450,
      1000,
      373,
      8916,
      6973,
      1662,
      4258,
      1146,
      3618,
      1179,
      4932,
      5739,
      7144,
      2954,
      1000,
      8251,
      7653,
      645,
      9772,
      1653,
      6410,
      3266,
      4262,
      5874,
      7704,
      9335,
      2775,
      3332,
      951,
      2592,
      2653,
      5608,
      8674,
      4107,
      1920,
      9777,
      7246,
      2864,
      216,
      7727,
      6715,
      9324,
      8332,
      5102,
      5851,
      6367,
      4111,
      2513,
      9184,
      203,
      7503,
      1295,
      5503,
      748,
      8918,
      4601,
      2209,
      3934,
      7894,
      5770,
      9996,
      4716,
      5885,
      9671,
      2168,
      5083,
      6357,
      6789,
      1322,
      24,
      9741,
      3150,
      5478,
      2622,
      3922,
      3655,
      7342,
      6203,
      9308,
      6789,
      516,
      6590,
      9297,
      6852,
      766,
      2714,
      7296,
      1046,
      4247,
      2583,
      7313,
      8643,
      7983,
      9198,
      9895,
      1,
      637,
      8103,
      5340,
      5112,
      7649,
      816,
      6801,
      3080,
      8987,
      1367,
      2138,
      241,
      6583,
      6840,
      5180,
      55,
      3498,
      234,
      38,
      8656,
      1602,
      3120,
      1948,
      9967,
      3252,
      4954,
      4587,
      2985,
      1641,
      7792,
      6499,
      1332,
      357,
      4500,
      7421,
      1896,
      4202,
      2185,
      8533,
      5686,
      1885,
      2530,
      4561,
      304,
      693,
      666,
      3370,
      4254,
      9148,
      5156,
      6011,
      9297,
      688,
      9954,
      8101,
      7514,
      7134,
      6102,
      8813,
      2921,
      3405,
      6153,
      9619
    ],
    [
      4768,
      145,
      2268,
      2474,
      4446,
      5462,
      5529,
      6016,
      1535,
      5541,
      584,
      675,
      4417,
      2684,
      2448,
      9559,
      4743,
      5913,
      6468,
      8986,
      2124,
      4807,
      1882,
      7832,
      3927,
      790,
      5044,
      2942,
      8569,
      1161,
      4958,
      6605,
      5382,
      4902,
      6794,
      1780,
      1628,
      9188,
      7883,
      7766,
      5522,
      5630,
      2036,
      7849,
      1900,
      8154,
      6988,
      619,
      4946,
      5489,
      2550,
      2728,
      9248,
      6153,
      1424,
      1078,
      1387,
      3244,
      3621,
      1001,
      6304,
      128,
      1606,
      6452,
      9117,
      8503,
      4748,
      7348,
      8005,
      9582,
      3559,
      6931,
      1370,
      6034,
      3606,
      4274,
      9588,
      2729,
      7065,
      3144,
      5873,
      1884,
      1046,
      452,
      8614,
      7399,
      3304,
      1948,
      8144,
      6520,
      4202,
      3395,
      689,
      3537,
      2397,
      1714,
      3243,
      7510,
      6193,
      5925,
      8952,
      2479,
      1716,
      9768,
      7993,
      2431,
      9239,
      6650,
      6934,
      8539,
      8116,
      5283,
      8166,
      8169,
      3309,
      8893,
      9990,
      3584,
      159,
      5574,
      5214,
      5272,
      581,
      8603,
      2430,
      4208,
      9872,
      2554,
      6209,
      9551,
      4823,
      7707,
      1087,
      1386,
      8462,
      645,
      1087,
      3687,
      2138,
      665,
      4922,
      250,
      7349,
      5416,
      2632,
      2438,
      7548,
      6083,
      8273,
      6262,
      8680,
      8231,
      550,
      9402,
      1485,
      8486,
      9832,
      1251,
      6985,
      3376,
      4745,
      8772,
      9807,
      6845,
      7900,
      6366,
      9952,
      9607,
      3826,
      335,
      3,
      2981,
      4955
    ],
    [
      8304,
      9343,
      4169,
      5450,
      1075,
      8085,
      4292,
      4961,
      6685,
      6294,
      6286,
      1020,
      2683,
      2086,
      3914,
      4703,
      5472,
      909,
      588,
      7886,
      6846,
      2308,
      8058,
      9862,
      1337,
      2480,
      5779,
      6736,
      576,
      7639,
      6335,
      7518,
      770,
      1662,
      7715,
      2480,
      331,
      531,
      9802,
      2174,
      5306,
      1725,
      8997,
      5679,
      3194,
      6281,
      8033,
      1818,
      985,
      9996,
      7654,
      5535,
      2036,
      4855,
      2082,
      6351,
      4813,
      1991,
      8503,
      3098,
      625,
      6422,
      7283,
      6087,
      3120,
      7462,
      5841,
      1234,
      731,
      655,
      7965,
      4184,
      436,
      8520,
      9326,
      9368,
      3538,
      3762,
      1531,
      8231,
      8580,
      6883,
      8308,
      5002,
      1858,
      2386,
      6979,
      9273,
      6914,
      1376,
      1716,
      6809,
      1030,
      1625,
      6802,
      2558,
      503,
      7319,
      7062,
      6832,
      493,
      8136,
      5316,
      4138,
      1286,
      5775,
      1152,
      1988,
      5886,
      481,
      5659,
      5699,
      2914,
      163,
      3776,
      5993,
      1155,
      9774,
      2347,
      3407,
      52,
      3355,
      2018,
      117,
      4804,
      6047,
      403,
      9909,
      3815,
      2324,
      3063,
      7439,
      1841,
      7810,
      5643,
      4230,
      2132,
      457,
      3409,
      5934,
      5488,
      7755,
      4794,
      4855,
      9063,
      5357,
      3015,
      9716,
      1323,
      1680,
      8736,
      9516,
      5042,
      2562,
      6170,
      2407,
      2051,
      3650,
      5175,
      8328,
      3978,
      3877,
      3013,
      4768,
      6102,
      6877,
      757,
      2166,
      9850,
      336,
      6452,
      1276,
      1199
    ],
    [
      2163,
      6885,
      4905,
      9023,
      6828,
      2331,
      9684,
      6917,
      4882,
      5809,
      1385,
      4064,
      7287,
      6049,
      8670,
      947,
      6167,
      6694,
      138,
      6835,
      5253,
      7230,
      3342,
      6088,
      4805,
      7715,
      1491,
      3038,
      1779,
      4537,
      1837,
      9145,
      9921,
      2521,
      7309,
      6533,
      3037,
      6909,
      7073,
      2862,
      4062,
      7429,
      5576,
      8574,
      2335,
      5822,
      7576,
      1417,
      7918,
      3336,
      4828,
      30,
      7357,
      7569,
      127,
      3583,
      4891,
      1875,
      4934,
      8932,
      9980,
      2559,
      6950,
      7723,
      1516,
      8153,
      3807,
      8908,
      6640,
      4588,
      354,
      1979,
      4424,
      664,
      4,
      4203,
      6527,
      8619,
      9529,
      6491,
      7284,
      1671,
      4138,
      5797,
      4643,
      3211,
      9755,
      1396,
      580,
      1154,
      4300,
      5007,
      8743,
      5568,
      1936,
      8686,
      4080,
      2679,
      1115,
      6796,
      4746,
      4632,
      8516,
      2202,
      9404,
      8569,
      3445,
      8706,
      1725,
      6730,
      8905,
      6609,
      4564,
      4788,
      7247,
      6091,
      9309,
      2257,
      2573,
      2020,
      1974,
      6249,
      6573,
      9683,
      7666,
      2286,
      9168,
      4898,
      5800,
      7744,
      6801,
      3571,
      7810,
      8009,
      8217,
      5214,
      8072,
      986,
      7274,
      4918,
      2339,
      8118,
      858,
      3534,
      418,
      5822,
      7725,
      6405,
      165,
      8631,
      1088,
      1333,
      6473,
      105,
      5919,
      674,
      1903,
      61,
      4429,
      4792,
      3714,
      2304,
      9385,
      4717,
      3132,
      1727,
      7110,
      7551,
      5409,
      6293,
      2756,
      5418,
      6909
    ],
    [
      7131,
      2425,
      7328,
      2416,
      8587,
      5178,
      2117,
      3422,
      3060,
      7276,
      5720,
      6371,
      7000,
      8060,
      6382,
      3607,
      3214,
      7197,
      3346,
      9609,
      815,
      6362,
      545,
      3834,
      1387,
      3059,
      5957,
      933,
      2840,
      3818,
      4874,
      1419,
      8390,
      4660,
      5784,
      6740,
      7508,
      883,
      8456,
      8965,
      7055,
      9518,
      7448,
      8031,
      4173,
      7793,
      3529,
      5524,
      4356,
      691,
      717,
      861,
      2668,
      5731,
      63,
      4748,
      116,
      2300,
      1043,
      7008,
      3639,
      9971,
      6496,
      9138,
      3620,
      7433,
      3159,
      5562,
      9966,
      1676,
      9934,
      1402,
      5226,
      5290,
      8780,
      7466,
      5327,
      4186,
      472,
      8552,
      726,
      3115,
      6040,
      1312,
      3433,
      8593,
      5664,
      3076,
      3303,
      4116,
      4936,
      5115,
      8468,
      6302,
      4172,
      7898,
      5635,
      3931,
      729,
      5010,
      9043,
      1185,
      150,
      7551,
      8115,
      7179,
      777,
      6752,
      8086,
      7545,
      7210,
      1935,
      1402,
      1334,
      3950,
      1617,
      2519,
      6783,
      3497,
      7219,
      1263,
      6994,
      9158,
      6463,
      644,
      2955,
      4091,
      8028,
      3605,
      2098,
      4571,
      5768,
      5236,
      7124,
      1757,
      9126,
      4677,
      9995,
      8864,
      3296,
      4860,
      7238,
      8421,
      9906,
      7570,
      8784,
      4276,
      4465,
      3797,
      271,
      1945,
      1620,
      2827,
      6793,
      4075,
      3572,
      4662,
      105,
      8774,
      8442,
      7016,
      815,
      1995,
      6302,
      4464,
      1937,
      9251,
      5880,
      3761,
      8956,
      4623,
      3630,
      3934
    ],
    [
      1061,
      8489,
      5038,
      5362,
      3827,
      6114,
      7868,
      4699,
      9536,
      2807,
      2249,
      253,
      9062,
      8271,
      5372,
      6012,
      9591,
      414,
      2127,
      6481,
      2543,
      2896,
      8363,
      1252,
      2221,
      3383,
      8138,
      9330,
      3497,
      3855,
      2164,
      3828,
      6301,
      5791,
      9969,
      9683,
      2171,
      8166,
      1769,
      426,
      8625,
      9766,
      5875,
      8015,
      7464,
      5057,
      207,
      3605,
      9101,
      2671,
      8105,
      7879,
      8946,
      5143,
      1290,
      4246,
      2251,
      9900,
      6583,
      3130,
      5184,
      4779,
      6292,
      969,
      3418,
      627,
      5163,
      4089,
      5622,
      7228,
      3701,
      4261,
      5638,
      2659,
      4995,
      278,
      5838,
      9397,
      8839,
      953,
      2477,
      5790,
      360,
      8046,
      1004,
      402,
      3956,
      736,
      203,
      3699,
      5352,
      1090,
      1022,
      5651,
      6924,
      2225,
      3547,
      7355,
      7130,
      2327,
      5866,
      5111,
      2898,
      5387,
      6695,
      6269,
      157,
      6705,
      4321,
      8744,
      8705,
      7580,
      687,
      9252,
      2008,
      6699,
      6394,
      2806,
      50,
      8201,
      2264,
      8420,
      2427,
      1304,
      5407,
      3889,
      2888,
      4043,
      360,
      2766,
      9198,
      2757,
      1285,
      6998,
      9795,
      1698,
      7495,
      2458,
      9862,
      656,
      4136,
      5574,
      6168,
      446,
      595,
      8132,
      1468,
      5871,
      4796,
      2470,
      7505,
      3869,
      8313,
      5829,
      2658,
      6630,
      5531,
      4421,
      8066,
      6432,
      242,
      5091,
      8689,
      4722,
      9018,
      7682,
      572,
      8712,
      9347,
      9045,
      4299,
      627,
      7469
    ],
    [
      6472,
      1966,
      6615,
      5678,
      8126,
      838,
      338,
      4473,
      561,
      4160,
      9535,
      4747,
      3393,
      8671,
      8458,
      5575,
      6325,
      4106,
      3423,
      1900,
      9273,
      5397,
      3975,
      9603,
      8729,
      5789,
      2663,
      2507,
      5417,
      148,
      9583,
      839,
      9254,
      2558,
      5645,
      5950,
      4770,
      4807,
      5292,
      8107,
      6613,
      9841,
      7061,
      2785,
      16,
      2306,
      9315,
      714,
      7239,
      2061,
      5592,
      152,
      7871,
      4220,
      3074,
      1150,
      8992,
      6944,
      4566,
      2848,
      8675,
      2782,
      1036,
      2578,
      9497,
      1803,
      8256,
      8903,
      9913,
      6302,
      7121,
      4354,
      5101,
      4668,
      223,
      7023,
      4594,
      4230,
      8812,
      8638,
      9085,
      5208,
      5607,
      3112,
      7072,
      2321,
      97,
      8377,
      2544,
      9228,
      6293,
      5913,
      7604,
      595,
      9201,
      6744,
      3740,
      257,
      5934,
      8668,
      2597,
      3186,
      5807,
      8142,
      313,
      4082,
      9364,
      3966,
      4496,
      3033,
      6880,
      1276,
      9390,
      7342,
      3878,
      7367,
      8337,
      1645,
      3084,
      2694,
      7217,
      1068,
      6991,
      6467,
      4454,
      4140,
      7163,
      5835,
      9989,
      5370,
      1484,
      5030,
      493,
      8069,
      179,
      4105,
      3322,
      6519,
      6334,
      7137,
      6377,
      629,
      9546,
      7623,
      5809,
      9319,
      2077,
      9247,
      4560,
      5375,
      398,
      6522,
      7761,
      8547,
      2217,
      681,
      1335,
      9272,
      5692,
      5914,
      73,
      1136,
      3125,
      1815,
      8857,
      7718,
      706,
      5153,
      415,
      5157,
      6433,
      2052,
      4506
    ],
    [
      6658,
      2328,
      9759,
      2416,
      6622,
      5015,
      8380,
      980,
      2669,
      2054,
      2194,
      7878,
      765,
      8513,
      712,
      9092,
      6344,
      2952,
      5647,
      9599,
      1356,
      1322,
      9171,
      2857,
      4351,
      3303,
      4275,
      5372,
      4159,
      4247,
      8477,
      7478,
      2542,
      7353,
      9055,
      2503,
      632,
      9592,
      2899,
      8392,
      553,
      5178,
      1173,
      3160,
      7480,
      3911,
      7514,
      8556,
      2611,
      5466,
      2209,
      7806,
      9108,
      936,
      8903,
      1350,
      8481,
      5625,
      40,
      1310,
      1703,
      7007,
      9953,
      5772,
      9343,
      7398,
      5501,
      6194,
      8395,
      5931,
      1947,
      2230,
      5191,
      372,
      2991,
      2049,
      314,
      5535,
      9952,
      3167,
      723,
      6780,
      1016,
      5099,
      6381,
      855,
      9837,
      2755,
      5863,
      1268,
      6688,
      884,
      7220,
      5815,
      9898,
      4191,
      5074,
      9219,
      7432,
      6753,
      2960,
      502,
      7433,
      4327,
      3121,
      6351,
      1050,
      5859,
      1577,
      2021,
      429,
      5747,
      349,
      2901,
      6615,
      223,
      5288,
      7478,
      9077,
      8126,
      7807,
      1318,
      847,
      8775,
      6585,
      4296,
      455,
      8451,
      1568,
      1312,
      5465,
      5874,
      1613,
      7723,
      541,
      2527,
      8463,
      4703,
      602,
      11,
      6171,
      5532,
      2570,
      8983,
      2406,
      2630,
      2860,
      2604,
      3974,
      5378,
      390,
      7912,
      6522,
      723,
      3709,
      3936,
      4613,
      5383,
      2785,
      3902,
      5768,
      3703,
      2680,
      6893,
      7584,
      5952,
      9263,
      2260,
      6332,
      9255,
      220,
      2656,
      9562
    ],
    [
      92,
      6388,
      2817,
      2439,
      319,
      412,
      5297,
      8357,
      60,
      625,
      773,
      1833,
      9388,
      2419,
      2509,
      6223,
      433,
      6860,
      7147,
      9306,
      5454,
      4062,
      2258,
      5964,
      8359,
      3549,
      8738,
      6559,
      1196,
      2126,
      6680,
      9275,
      5744,
      1581,
      7070,
      7144,
      4024,
      7719,
      6254,
      3686,
      6469,
      3933,
      7883,
      6505,
      9525,
      1130,
      4134,
      4519,
      8627,
      6091,
      8885,
      355,
      9896,
      7775,
      3883,
      4526,
      660,
      5268,
      6402,
      1747,
      8756,
      798,
      2362,
      6429,
      439,
      6898,
      6440,
      7093,
      1717,
      7547,
      9898,
      7569,
      2644,
      2778,
      5578,
      7771,
      6735,
      2605,
      9669,
      4648,
      8250,
      1843,
      6033,
      5659,
      2337,
      5859,
      7744,
      8498,
      883,
      3206,
      4221,
      2898,
      9563,
      5319,
      4850,
      6227,
      679,
      4769,
      9034,
      7064,
      571,
      6726,
      4408,
      6146,
      3410,
      5683,
      2198,
      2165,
      1807,
      5848,
      2715,
      511,
      7054,
      9448,
      6527,
      7594,
      1247,
      1275,
      6970,
      8927,
      9075,
      2265,
      2772,
      2506,
      3399,
      2694,
      3739,
      486,
      8606,
      2220,
      8078,
      5848,
      4719,
      5491,
      1941,
      6698,
      4288,
      2593,
      5611,
      8217,
      5436,
      8734,
      2368,
      6162,
      9100,
      5001,
      3842,
      6202,
      5677,
      6394,
      7721,
      8381,
      5016,
      6719,
      6656,
      1600,
      2523,
      2419,
      80,
      9559,
      9756,
      8472,
      1750,
      3357,
      9761,
      9881,
      8412,
      1821,
      4369,
      2762,
      6158,
      1398,
      590
    ]
  ],
  "a": 21,
  "b0": 174,
  "l1": 5,
  "l2": 179,
  "dimW": 162,
  "codimW": 30,
  "rank_R2_mod_W": 300,
  "h0": 0,
  "certified": true
}


==> anc/genus_two/low_degree_certificates.json <==
{
  "scope": "General BN curves in characteristic zero. Geometric inputs and periodic lifting are proved in the manuscript.",
  "periodic_certificates": [
    {
      "c": 1,
      "k": 5,
      "r0": 30,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 6,
          "offset": 0,
          "excluded_count": 126,
          "determinants": []
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 31,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 6,
          "offset": 0,
          "excluded_count": 135,
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 32,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 6,
          "offset": 0,
          "excluded_count": 139,
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 33,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 6,
          "offset": 0,
          "excluded_count": 144,
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 34,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 6,
          "offset": 0,
          "excluded_count": 148,
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 35,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 7,
          "offset": 0,
          "excluded_count": 151,
          "determinants": []
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 36,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 7,
          "offset": 0,
          "excluded_count": 157,
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 37,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 7,
          "offset": 0,
          "excluded_count": 162,
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 38,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 7,
          "offset": 0,
          "excluded_count": 166,
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 39,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 7,
          "offset": 0,
          "excluded_count": 171,
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 40,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 8,
          "offset": 0,
          "excluded_count": 171,
          "determinants": []
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 41,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 8,
          "offset": 0,
          "excluded_count": 180,
          "determinants": [
            {
              "factor": "P",
              "rank": 8,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 42,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 8,
          "offset": 0,
          "excluded_count": 184,
          "determinants": [
            {
              "factor": "P",
              "rank": 8,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 43,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 8,
          "offset": 0,
          "excluded_count": 189,
          "determinants": [
            {
              "factor": "P",
              "rank": 8,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 44,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 8,
          "offset": 0,
          "excluded_count": 193,
          "determinants": [
            {
              "factor": "P",
              "rank": 8,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 45,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 9,
          "offset": 0,
          "excluded_count": 196,
          "determinants": []
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 46,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 9,
          "offset": 0,
          "excluded_count": 202,
          "determinants": [
            {
              "factor": "P",
              "rank": 9,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 47,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 9,
          "offset": 0,
          "excluded_count": 207,
          "determinants": [
            {
              "factor": "P",
              "rank": 9,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 48,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 9,
          "offset": 0,
          "excluded_count": 211,
          "determinants": [
            {
              "factor": "P",
              "rank": 9,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 49,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 9,
          "offset": 0,
          "excluded_count": 216,
          "determinants": [
            {
              "factor": "P",
              "rank": 9,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 50,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 10,
          "offset": 0,
          "excluded_count": 216,
          "determinants": []
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 51,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 10,
          "offset": 0,
          "excluded_count": 225,
          "determinants": [
            {
              "factor": "P",
              "rank": 10,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 52,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 10,
          "offset": 0,
          "excluded_count": 229,
          "determinants": [
            {
              "factor": "P",
              "rank": 10,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 53,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 10,
          "offset": 0,
          "excluded_count": 234,
          "determinants": [
            {
              "factor": "P",
              "rank": 10,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 54,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 10,
          "offset": 0,
          "excluded_count": 238,
          "determinants": [
            {
              "factor": "P",
              "rank": 10,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 55,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 11,
          "offset": 0,
          "excluded_count": 241,
          "determinants": []
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 56,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 11,
          "offset": 0,
          "excluded_count": 247,
          "determinants": [
            {
              "factor": "P",
              "rank": 11,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 57,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 11,
          "offset": 0,
          "excluded_count": 252,
          "determinants": [
            {
              "factor": "P",
              "rank": 11,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 58,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 11,
          "offset": 0,
          "excluded_count": 256,
          "determinants": [
            {
              "factor": "P",
              "rank": 11,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 1,
      "k": 5,
      "r0": 59,
      "period": 30,
      "witnesses": [
        {
          "h": 1,
          "b": 11,
          "offset": 0,
          "excluded_count": 261,
          "determinants": [
            {
              "factor": "P",
              "rank": 11,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 36,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 12,
          "offset": 0,
          "excluded_count": 187,
          "determinants": []
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 37,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 12,
          "offset": 0,
          "excluded_count": 197,
          "determinants": [
            {
              "factor": "P",
              "rank": 12,
              "degree": 4
            }
          ]
        },
        {
          "h": 2,
          "b": 13,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 38,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 12,
          "offset": 0,
          "excluded_count": 202,
          "determinants": [
            {
              "factor": "P",
              "rank": 12,
              "degree": 4
            }
          ]
        },
        {
          "h": 2,
          "b": 13,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 25,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 39,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 13,
          "offset": 0,
          "excluded_count": 208,
          "determinants": []
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 40,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 13,
          "offset": 0,
          "excluded_count": 213,
          "determinants": [
            {
              "factor": "P",
              "rank": 13,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 41,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 13,
          "offset": 0,
          "excluded_count": 220,
          "determinants": [
            {
              "factor": "P",
              "rank": 13,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 42,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 14,
          "offset": 0,
          "excluded_count": 223,
          "determinants": []
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 43,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 14,
          "offset": 0,
          "excluded_count": 230,
          "determinants": [
            {
              "factor": "P",
              "rank": 14,
              "degree": 4
            }
          ]
        },
        {
          "h": 2,
          "b": 15,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 28,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 44,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 14,
          "offset": 0,
          "excluded_count": 234,
          "determinants": [
            {
              "factor": "P",
              "rank": 14,
              "degree": 4
            }
          ]
        },
        {
          "h": 2,
          "b": 15,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 29,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 45,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 15,
          "offset": 0,
          "excluded_count": 241,
          "determinants": []
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 46,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 15,
          "offset": 0,
          "excluded_count": 247,
          "determinants": [
            {
              "factor": "P",
              "rank": 15,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 47,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 15,
          "offset": 0,
          "excluded_count": 253,
          "determinants": [
            {
              "factor": "P",
              "rank": 15,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 48,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 16,
          "offset": 0,
          "excluded_count": 253,
          "determinants": []
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 49,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 16,
          "offset": 0,
          "excluded_count": 263,
          "determinants": [
            {
              "factor": "P",
              "rank": 16,
              "degree": 4
            }
          ]
        },
        {
          "h": 2,
          "b": 17,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 32,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 50,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 16,
          "offset": 0,
          "excluded_count": 268,
          "determinants": [
            {
              "factor": "P",
              "rank": 16,
              "degree": 4
            }
          ]
        },
        {
          "h": 2,
          "b": 17,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 33,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 51,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 17,
          "offset": 0,
          "excluded_count": 274,
          "determinants": []
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 52,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 17,
          "offset": 0,
          "excluded_count": 279,
          "determinants": [
            {
              "factor": "P",
              "rank": 17,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 53,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 17,
          "offset": 0,
          "excluded_count": 286,
          "determinants": [
            {
              "factor": "P",
              "rank": 17,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 54,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 18,
          "offset": 0,
          "excluded_count": 289,
          "determinants": []
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 55,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 18,
          "offset": 0,
          "excluded_count": 296,
          "determinants": [
            {
              "factor": "P",
              "rank": 18,
              "degree": 4
            }
          ]
        },
        {
          "h": 2,
          "b": 19,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 36,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 56,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 18,
          "offset": 0,
          "excluded_count": 300,
          "determinants": [
            {
              "factor": "P",
              "rank": 18,
              "degree": 4
            }
          ]
        },
        {
          "h": 2,
          "b": 19,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 37,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 57,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 19,
          "offset": 0,
          "excluded_count": 307,
          "determinants": []
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 58,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 19,
          "offset": 0,
          "excluded_count": 313,
          "determinants": [
            {
              "factor": "P",
              "rank": 19,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 59,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 19,
          "offset": 0,
          "excluded_count": 319,
          "determinants": [
            {
              "factor": "P",
              "rank": 19,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 60,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 20,
          "offset": 0,
          "excluded_count": 319,
          "determinants": []
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 61,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 20,
          "offset": 0,
          "excluded_count": 329,
          "determinants": [
            {
              "factor": "P",
              "rank": 20,
              "degree": 4
            }
          ]
        },
        {
          "h": 2,
          "b": 21,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 40,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 62,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 20,
          "offset": 0,
          "excluded_count": 334,
          "determinants": [
            {
              "factor": "P",
              "rank": 20,
              "degree": 4
            }
          ]
        },
        {
          "h": 2,
          "b": 21,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 41,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 63,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 21,
          "offset": 0,
          "excluded_count": 340,
          "determinants": []
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 64,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 21,
          "offset": 0,
          "excluded_count": 345,
          "determinants": [
            {
              "factor": "P",
              "rank": 21,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 65,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 21,
          "offset": 0,
          "excluded_count": 352,
          "determinants": [
            {
              "factor": "P",
              "rank": 21,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 66,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 22,
          "offset": 0,
          "excluded_count": 355,
          "determinants": []
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 67,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 22,
          "offset": 0,
          "excluded_count": 362,
          "determinants": [
            {
              "factor": "P",
              "rank": 22,
              "degree": 4
            }
          ]
        },
        {
          "h": 2,
          "b": 23,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 44,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 68,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 22,
          "offset": 0,
          "excluded_count": 366,
          "determinants": [
            {
              "factor": "P",
              "rank": 22,
              "degree": 4
            }
          ]
        },
        {
          "h": 2,
          "b": 23,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 45,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 69,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 23,
          "offset": 0,
          "excluded_count": 373,
          "determinants": []
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 70,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 23,
          "offset": 0,
          "excluded_count": 379,
          "determinants": [
            {
              "factor": "P",
              "rank": 23,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "c": 2,
      "k": 6,
      "r0": 71,
      "period": 36,
      "witnesses": [
        {
          "h": 2,
          "b": 23,
          "offset": 0,
          "excluded_count": 385,
          "determinants": [
            {
              "factor": "P",
              "rank": 23,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 42,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 18,
          "offset": 0,
          "excluded_count": 260,
          "determinants": []
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 43,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 18,
          "offset": 0,
          "excluded_count": 271,
          "determinants": [
            {
              "factor": "P",
              "rank": 18,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 19,
          "offset": 1,
          "excluded_count": 2,
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 44,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 18,
          "offset": 0,
          "excluded_count": 277,
          "determinants": [
            {
              "factor": "P",
              "rank": 18,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 19,
          "offset": 1,
          "excluded_count": 2,
          "determinants": [
            {
              "factor": "Q",
              "rank": 25,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 45,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 19,
          "offset": 0,
          "excluded_count": 286,
          "determinants": [
            {
              "factor": "P",
              "rank": 19,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 46,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 19,
          "offset": 0,
          "excluded_count": 291,
          "determinants": [
            {
              "factor": "P",
              "rank": 19,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 20,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 26,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 47,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 20,
          "offset": 0,
          "excluded_count": 299,
          "determinants": [
            {
              "factor": "P",
              "rank": 20,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 48,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 20,
          "offset": 0,
          "excluded_count": 305,
          "determinants": [
            {
              "factor": "P",
              "rank": 20,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 49,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 21,
          "offset": 0,
          "excluded_count": 309,
          "determinants": []
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 50,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 21,
          "offset": 0,
          "excluded_count": 316,
          "determinants": [
            {
              "factor": "P",
              "rank": 21,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 22,
          "offset": 1,
          "excluded_count": 2,
          "determinants": [
            {
              "factor": "Q",
              "rank": 28,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 51,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 21,
          "offset": 0,
          "excluded_count": 323,
          "determinants": [
            {
              "factor": "P",
              "rank": 21,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 22,
          "offset": 1,
          "excluded_count": 2,
          "determinants": [
            {
              "factor": "Q",
              "rank": 29,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 52,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 22,
          "offset": 0,
          "excluded_count": 331,
          "determinants": [
            {
              "factor": "P",
              "rank": 22,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 53,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 22,
          "offset": 0,
          "excluded_count": 337,
          "determinants": [
            {
              "factor": "P",
              "rank": 22,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 23,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 30,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 54,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 23,
          "offset": 0,
          "excluded_count": 344,
          "determinants": [
            {
              "factor": "P",
              "rank": 23,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 55,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 23,
          "offset": 0,
          "excluded_count": 351,
          "determinants": [
            {
              "factor": "P",
              "rank": 23,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 56,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 24,
          "offset": 0,
          "excluded_count": 351,
          "determinants": []
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 57,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 24,
          "offset": 0,
          "excluded_count": 362,
          "determinants": [
            {
              "factor": "P",
              "rank": 24,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 25,
          "offset": 1,
          "excluded_count": 2,
          "determinants": [
            {
              "factor": "Q",
              "rank": 32,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 58,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 24,
          "offset": 0,
          "excluded_count": 368,
          "determinants": [
            {
              "factor": "P",
              "rank": 24,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 25,
          "offset": 1,
          "excluded_count": 2,
          "determinants": [
            {
              "factor": "Q",
              "rank": 33,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 59,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 25,
          "offset": 0,
          "excluded_count": 377,
          "determinants": [
            {
              "factor": "P",
              "rank": 25,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 60,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 25,
          "offset": 0,
          "excluded_count": 382,
          "determinants": [
            {
              "factor": "P",
              "rank": 25,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 26,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 34,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 61,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 26,
          "offset": 0,
          "excluded_count": 390,
          "determinants": [
            {
              "factor": "P",
              "rank": 26,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 62,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 26,
          "offset": 0,
          "excluded_count": 396,
          "determinants": [
            {
              "factor": "P",
              "rank": 26,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 63,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 27,
          "offset": 0,
          "excluded_count": 400,
          "determinants": []
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 64,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 27,
          "offset": 0,
          "excluded_count": 407,
          "determinants": [
            {
              "factor": "P",
              "rank": 27,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 28,
          "offset": 1,
          "excluded_count": 2,
          "determinants": [
            {
              "factor": "Q",
              "rank": 36,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 65,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 27,
          "offset": 0,
          "excluded_count": 414,
          "determinants": [
            {
              "factor": "P",
              "rank": 27,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 28,
          "offset": 1,
          "excluded_count": 2,
          "determinants": [
            {
              "factor": "Q",
              "rank": 37,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 66,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 28,
          "offset": 0,
          "excluded_count": 422,
          "determinants": [
            {
              "factor": "P",
              "rank": 28,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 67,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 28,
          "offset": 0,
          "excluded_count": 428,
          "determinants": [
            {
              "factor": "P",
              "rank": 28,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 29,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 38,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 68,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 29,
          "offset": 0,
          "excluded_count": 435,
          "determinants": [
            {
              "factor": "P",
              "rank": 29,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 69,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 29,
          "offset": 0,
          "excluded_count": 442,
          "determinants": [
            {
              "factor": "P",
              "rank": 29,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 70,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 30,
          "offset": 0,
          "excluded_count": 442,
          "determinants": []
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 71,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 30,
          "offset": 0,
          "excluded_count": 453,
          "determinants": [
            {
              "factor": "P",
              "rank": 30,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 31,
          "offset": 1,
          "excluded_count": 2,
          "determinants": [
            {
              "factor": "Q",
              "rank": 40,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 72,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 30,
          "offset": 0,
          "excluded_count": 459,
          "determinants": [
            {
              "factor": "P",
              "rank": 30,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 31,
          "offset": 1,
          "excluded_count": 2,
          "determinants": [
            {
              "factor": "Q",
              "rank": 41,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 73,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 31,
          "offset": 0,
          "excluded_count": 468,
          "determinants": [
            {
              "factor": "P",
              "rank": 31,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 74,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 31,
          "offset": 0,
          "excluded_count": 473,
          "determinants": [
            {
              "factor": "P",
              "rank": 31,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 32,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 42,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 75,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 32,
          "offset": 0,
          "excluded_count": 481,
          "determinants": [
            {
              "factor": "P",
              "rank": 32,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 76,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 32,
          "offset": 0,
          "excluded_count": 487,
          "determinants": [
            {
              "factor": "P",
              "rank": 32,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 77,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 33,
          "offset": 0,
          "excluded_count": 491,
          "determinants": []
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 78,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 33,
          "offset": 0,
          "excluded_count": 498,
          "determinants": [
            {
              "factor": "P",
              "rank": 33,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 34,
          "offset": 1,
          "excluded_count": 2,
          "determinants": [
            {
              "factor": "Q",
              "rank": 44,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 79,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 33,
          "offset": 0,
          "excluded_count": 505,
          "determinants": [
            {
              "factor": "P",
              "rank": 33,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 34,
          "offset": 1,
          "excluded_count": 2,
          "determinants": [
            {
              "factor": "Q",
              "rank": 45,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 80,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 34,
          "offset": 0,
          "excluded_count": 513,
          "determinants": [
            {
              "factor": "P",
              "rank": 34,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 81,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 34,
          "offset": 0,
          "excluded_count": 519,
          "determinants": [
            {
              "factor": "P",
              "rank": 34,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 35,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 46,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 82,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 35,
          "offset": 0,
          "excluded_count": 526,
          "determinants": [
            {
              "factor": "P",
              "rank": 35,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 3,
      "k": 7,
      "r0": 83,
      "period": 42,
      "witnesses": [
        {
          "h": 3,
          "b": 35,
          "offset": 0,
          "excluded_count": 533,
          "determinants": [
            {
              "factor": "P",
              "rank": 35,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 48,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 24,
          "offset": 0,
          "excluded_count": 345,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 49,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 24,
          "offset": 0,
          "excluded_count": 357,
          "determinants": [
            {
              "factor": "P",
              "rank": 24,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 25,
          "offset": 1,
          "excluded_count": 3,
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 50,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 25,
          "offset": 0,
          "excluded_count": 367,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 51,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 25,
          "offset": 0,
          "excluded_count": 374,
          "determinants": [
            {
              "factor": "P",
              "rank": 25,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 26,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 25,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 52,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 26,
          "offset": 0,
          "excluded_count": 381,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 53,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 26,
          "offset": 0,
          "excluded_count": 389,
          "determinants": [
            {
              "factor": "P",
              "rank": 26,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 27,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 26,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 54,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 27,
          "offset": 0,
          "excluded_count": 397,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 55,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 27,
          "offset": 0,
          "excluded_count": 405,
          "determinants": [
            {
              "factor": "P",
              "rank": 27,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 56,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 28,
          "offset": 0,
          "excluded_count": 409,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 57,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 28,
          "offset": 0,
          "excluded_count": 417,
          "determinants": [
            {
              "factor": "P",
              "rank": 28,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 29,
          "offset": 1,
          "excluded_count": 3,
          "determinants": [
            {
              "factor": "Q",
              "rank": 28,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 58,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 29,
          "offset": 0,
          "excluded_count": 427,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 59,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 29,
          "offset": 0,
          "excluded_count": 434,
          "determinants": [
            {
              "factor": "P",
              "rank": 29,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 30,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 29,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 60,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 30,
          "offset": 0,
          "excluded_count": 441,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 61,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 30,
          "offset": 0,
          "excluded_count": 449,
          "determinants": [
            {
              "factor": "P",
              "rank": 30,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 31,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 30,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 62,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 31,
          "offset": 0,
          "excluded_count": 457,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 63,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 31,
          "offset": 0,
          "excluded_count": 465,
          "determinants": [
            {
              "factor": "P",
              "rank": 31,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 64,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 32,
          "offset": 0,
          "excluded_count": 465,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 65,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 32,
          "offset": 0,
          "excluded_count": 477,
          "determinants": [
            {
              "factor": "P",
              "rank": 32,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 33,
          "offset": 1,
          "excluded_count": 3,
          "determinants": [
            {
              "factor": "Q",
              "rank": 32,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 66,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 33,
          "offset": 0,
          "excluded_count": 487,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 67,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 33,
          "offset": 0,
          "excluded_count": 494,
          "determinants": [
            {
              "factor": "P",
              "rank": 33,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 34,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 33,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 68,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 34,
          "offset": 0,
          "excluded_count": 501,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 69,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 34,
          "offset": 0,
          "excluded_count": 509,
          "determinants": [
            {
              "factor": "P",
              "rank": 34,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 35,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 34,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 70,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 35,
          "offset": 0,
          "excluded_count": 517,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 71,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 35,
          "offset": 0,
          "excluded_count": 525,
          "determinants": [
            {
              "factor": "P",
              "rank": 35,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 72,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 36,
          "offset": 0,
          "excluded_count": 529,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 73,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 36,
          "offset": 0,
          "excluded_count": 537,
          "determinants": [
            {
              "factor": "P",
              "rank": 36,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 37,
          "offset": 1,
          "excluded_count": 3,
          "determinants": [
            {
              "factor": "Q",
              "rank": 36,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 74,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 37,
          "offset": 0,
          "excluded_count": 547,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 75,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 37,
          "offset": 0,
          "excluded_count": 554,
          "determinants": [
            {
              "factor": "P",
              "rank": 37,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 38,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 37,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 76,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 38,
          "offset": 0,
          "excluded_count": 561,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 77,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 38,
          "offset": 0,
          "excluded_count": 569,
          "determinants": [
            {
              "factor": "P",
              "rank": 38,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 39,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 38,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 78,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 39,
          "offset": 0,
          "excluded_count": 577,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 79,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 39,
          "offset": 0,
          "excluded_count": 585,
          "determinants": [
            {
              "factor": "P",
              "rank": 39,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 80,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 40,
          "offset": 0,
          "excluded_count": 585,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 81,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 40,
          "offset": 0,
          "excluded_count": 597,
          "determinants": [
            {
              "factor": "P",
              "rank": 40,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 41,
          "offset": 1,
          "excluded_count": 3,
          "determinants": [
            {
              "factor": "Q",
              "rank": 40,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 82,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 41,
          "offset": 0,
          "excluded_count": 607,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 83,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 41,
          "offset": 0,
          "excluded_count": 614,
          "determinants": [
            {
              "factor": "P",
              "rank": 41,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 42,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 41,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 84,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 42,
          "offset": 0,
          "excluded_count": 621,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 85,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 42,
          "offset": 0,
          "excluded_count": 629,
          "determinants": [
            {
              "factor": "P",
              "rank": 42,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 43,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 42,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 86,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 43,
          "offset": 0,
          "excluded_count": 637,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 87,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 43,
          "offset": 0,
          "excluded_count": 645,
          "determinants": [
            {
              "factor": "P",
              "rank": 43,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 88,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 44,
          "offset": 0,
          "excluded_count": 649,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 89,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 44,
          "offset": 0,
          "excluded_count": 657,
          "determinants": [
            {
              "factor": "P",
              "rank": 44,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 45,
          "offset": 1,
          "excluded_count": 3,
          "determinants": [
            {
              "factor": "Q",
              "rank": 44,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 90,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 45,
          "offset": 0,
          "excluded_count": 667,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 91,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 45,
          "offset": 0,
          "excluded_count": 674,
          "determinants": [
            {
              "factor": "P",
              "rank": 45,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 46,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 45,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 92,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 46,
          "offset": 0,
          "excluded_count": 681,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 93,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 46,
          "offset": 0,
          "excluded_count": 689,
          "determinants": [
            {
              "factor": "P",
              "rank": 46,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 47,
          "offset": 1,
          "excluded_count": 1,
          "determinants": [
            {
              "factor": "Q",
              "rank": 46,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 94,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 47,
          "offset": 0,
          "excluded_count": 697,
          "determinants": []
        }
      ]
    },
    {
      "c": 4,
      "k": 8,
      "r0": 95,
      "period": 48,
      "witnesses": [
        {
          "h": 4,
          "b": 47,
          "offset": 0,
          "excluded_count": 705,
          "determinants": [
            {
              "factor": "P",
              "rank": 47,
              "degree": 8
            }
          ]
        }
      ]
    }
  ],
  "finite_certificates": [
    {
      "k": 5,
      "r": 2,
      "base": "CLV22: genus-two space curves, d>=6",
      "profile": [
        0,
        5,
        10
      ],
      "steps": []
    },
    {
      "k": 6,
      "r": 2,
      "base": "CLV22: genus-two space curves, d>=6",
      "profile": [
        0,
        6,
        12
      ],
      "steps": []
    },
    {
      "k": 7,
      "r": 2,
      "base": "CLV22: genus-two space curves, d>=6",
      "profile": [
        0,
        7,
        14
      ],
      "steps": []
    },
    {
      "k": 8,
      "r": 2,
      "base": "CLV22: genus-two space curves, d>=6",
      "profile": [
        0,
        8,
        16
      ],
      "steps": []
    },
    {
      "k": 5,
      "r": 3,
      "base": "CS: Theorem 6.1",
      "profile": [
        0,
        3,
        6,
        10
      ],
      "steps": []
    },
    {
      "k": 6,
      "r": 3,
      "base": "CS: Corollary 4.12",
      "profile": [
        0,
        4,
        8,
        12
      ],
      "steps": []
    },
    {
      "k": 7,
      "r": 3,
      "base": "CS: Corollary 4.12",
      "profile": [
        0,
        4,
        9,
        14
      ],
      "steps": []
    },
    {
      "k": 8,
      "r": 3,
      "base": "CS: Corollary 4.12",
      "profile": [
        0,
        5,
        10,
        16
      ],
      "steps": []
    },
    {
      "k": 5,
      "r": 4,
      "base": "old exact cohomology certificate",
      "profile": [
        0,
        2,
        5,
        7,
        10
      ],
      "steps": []
    },
    {
      "k": 6,
      "r": 4,
      "base": "LV23: integral-slope interpolation",
      "profile": [
        0,
        3,
        6,
        9,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 4,
      "base": "CS: Corollary 4.12",
      "profile": [
        0,
        3,
        7,
        10,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 4,
      "base": "CS: Corollary 4.12",
      "profile": [
        0,
        4,
        8,
        12,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 5,
      "base": "LV23: integral-slope interpolation",
      "profile": [
        0,
        2,
        4,
        6,
        8,
        10
      ],
      "steps": []
    },
    {
      "k": 6,
      "r": 5,
      "base": "additional exact cohomology certificate",
      "profile": [
        0,
        2,
        4,
        7,
        9,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 5,
      "base": "additional exact cohomology certificate",
      "profile": [
        0,
        2,
        5,
        8,
        11,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            3
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 5,
      "base": "CS: Corollary 4.12",
      "profile": [
        0,
        3,
        6,
        9,
        12,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            3
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 6,
      "base": "old exact cohomology certificate",
      "profile": [
        0,
        1,
        3,
        5,
        6,
        8,
        10
      ],
      "steps": []
    },
    {
      "k": 6,
      "r": 6,
      "base": "LV23: integral-slope interpolation",
      "profile": [
        0,
        2,
        4,
        6,
        8,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 6,
      "base": "additional exact cohomology certificate",
      "profile": [
        0,
        2,
        4,
        7,
        9,
        11,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 6,
      "base": "additional exact cohomology certificate",
      "profile": [
        0,
        2,
        5,
        8,
        10,
        13,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 7,
      "base": "reproduced exact cohomology certificate",
      "profile": [
        0,
        1,
        2,
        4,
        5,
        7,
        8,
        10
      ],
      "steps": []
    },
    {
      "k": 6,
      "r": 7,
      "base": "reproduced exact cohomology certificate",
      "profile": [
        0,
        1,
        3,
        5,
        6,
        8,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 7,
      "base": "LV23: integral-slope interpolation",
      "profile": [
        0,
        2,
        4,
        6,
        8,
        10,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 7,
      "base": "additional exact cohomology certificate",
      "profile": [
        0,
        2,
        4,
        6,
        9,
        11,
        13,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 8,
      "base": "reproduced exact cohomology certificate",
      "profile": [
        0,
        1,
        2,
        3,
        5,
        6,
        7,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 6,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 8,
      "base": "reproduced exact cohomology certificate",
      "profile": [
        0,
        1,
        3,
        4,
        6,
        7,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 6,
              "degree": 10
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 8,
      "base": "additional exact cohomology certificate",
      "profile": [
        0,
        1,
        3,
        5,
        7,
        8,
        10,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 8,
      "base": "LV23: integral-slope interpolation",
      "profile": [
        0,
        2,
        4,
        6,
        8,
        10,
        12,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 9,
      "base": null,
      "profile": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 7,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 9,
      "base": null,
      "profile": [
        0,
        1,
        2,
        4,
        5,
        6,
        8,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            6,
            7,
            8
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 7,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            5,
            7
          ],
          "excluded_ranks": [
            5
          ],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 9,
      "base": "reproduced exact cohomology certificate",
      "profile": [
        0,
        1,
        3,
        4,
        6,
        7,
        9,
        10,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            7
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 6,
              "degree": 10
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 9,
      "base": "additional exact cohomology certificate",
      "profile": [
        0,
        1,
        3,
        5,
        7,
        8,
        10,
        12,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            7
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 10,
      "base": "LV23: integral-slope interpolation",
      "profile": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 6,
      "r": 10,
      "base": "reproduced exact cohomology certificate",
      "profile": [
        0,
        1,
        2,
        3,
        4,
        6,
        7,
        8,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 8,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            8
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 10,
      "base": null,
      "profile": [
        0,
        1,
        2,
        4,
        5,
        7,
        8,
        9,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9
          ],
          "excluded_ranks": [
            1,
            3,
            5,
            8,
            9
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 8,
              "degree": 12
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            6,
            8
          ],
          "excluded_ranks": [
            2,
            4,
            6,
            7
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 7,
              "degree": 10
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 10,
      "base": "additional exact cohomology certificate",
      "profile": [
        0,
        1,
        3,
        4,
        6,
        8,
        9,
        11,
        12,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            4,
            8
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 7,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            7
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 6,
              "degree": 10
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 11,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 11,
      "base": null,
      "profile": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 9,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 11,
      "base": null,
      "profile": [
        0,
        1,
        2,
        3,
        5,
        6,
        7,
        8,
        10,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            5,
            8,
            9,
            10
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 9,
              "degree": 12
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            6,
            9
          ],
          "excluded_ranks": [
            3,
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 4
            }
          ]
        },
        {
          "h": 3,
          "b": 5,
          "profile_ranks": [
            7
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 6,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 11,
      "base": null,
      "profile": [
        0,
        1,
        2,
        4,
        5,
        7,
        8,
        10,
        11,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10
          ],
          "excluded_ranks": [
            1,
            3,
            5,
            7,
            9,
            10
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 9,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            9
          ],
          "excluded_ranks": [
            8
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 8,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            2,
            6,
            8
          ],
          "excluded_ranks": [
            2,
            4,
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 12,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        4,
        5,
        5,
        6,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 9,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 12,
      "base": "LV23: integral-slope interpolation",
      "profile": [
        0,
        0,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            1,
            10
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 12,
      "base": null,
      "profile": [
        0,
        1,
        2,
        3,
        4,
        5,
        7,
        8,
        9,
        10,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            6,
            7,
            8,
            9,
            10,
            11
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 10,
              "degree": 12
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            10
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 4
            }
          ]
        },
        {
          "h": 3,
          "b": 5,
          "profile_ranks": [],
          "excluded_ranks": [
            5
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 12,
      "base": null,
      "profile": [
        0,
        1,
        2,
        4,
        5,
        6,
        8,
        9,
        10,
        12,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            6,
            7,
            9,
            10,
            11
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 10,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            5,
            8,
            10
          ],
          "excluded_ranks": [
            5,
            8
          ],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 13,
      "base": "reproduced exact cohomology certificate",
      "profile": [
        0,
        0,
        1,
        2,
        3,
        3,
        4,
        5,
        6,
        6,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 10,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 13,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            11
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 13,
      "base": null,
      "profile": [
        0,
        0,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 11,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            1,
            11
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 13,
      "base": "reproduced exact cohomology certificate",
      "profile": [
        0,
        1,
        2,
        3,
        4,
        6,
        7,
        8,
        9,
        11,
        12,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 11,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            11
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 14,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        5,
        5,
        6,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4
          ],
          "excluded_ranks": [
            4
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 11,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 14,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        4,
        5,
        5,
        6,
        7,
        8,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            9,
            10,
            11,
            12,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 11,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            12
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 5,
          "profile_ranks": [
            7,
            8
          ],
          "excluded_ranks": [
            8
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 9,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 14,
      "base": "LV23: integral-slope interpolation",
      "profile": [
        0,
        0,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            12
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 14,
      "base": null,
      "profile": [
        0,
        0,
        2,
        3,
        4,
        5,
        6,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 12,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            12
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 4
            }
          ]
        },
        {
          "h": 4,
          "b": 5,
          "profile_ranks": [
            1
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 7,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 15,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        2,
        3,
        3,
        4,
        5,
        5,
        6,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            6,
            9
          ],
          "excluded_ranks": [
            4
          ],
          "determinants": []
        }
      ]
    },
    {
      "k": 6,
      "r": 15,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        4,
        4,
        5,
        6,
        7,
        8,
        8,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 12,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            13
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 5,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 15,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            13
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 15,
      "base": null,
      "profile": [
        0,
        0,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 13,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            13
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 16,
      "base": null,
      "profile": [
        0,
        0,
        1,
        1,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        6,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15
          ],
          "excluded_ranks": [
            1,
            2,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            6,
            8
          ],
          "excluded_ranks": [
            3,
            4,
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            10
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 12,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 16,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        5,
        6,
        6,
        7,
        8,
        8,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            6,
            7,
            8,
            10,
            11,
            12,
            13,
            14,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            9,
            12
          ],
          "excluded_ranks": [
            5,
            9
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 13,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            14
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 5,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 16,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        6,
        7,
        8,
        9,
        10,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 13,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            14
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 7,
          "profile_ranks": [
            8
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 9,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 16,
      "base": "LV23: integral-slope interpolation",
      "profile": [
        0,
        0,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            14
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 17,
      "base": null,
      "profile": [
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2
          ],
          "excluded_ranks": [
            3
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            5
          ],
          "excluded_ranks": [
            5
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 13,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 17,
      "base": "reproduced exact cohomology certificate",
      "profile": [
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        6,
        7,
        7,
        8,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            5
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 14,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            15
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 17,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        4,
        4,
        5,
        6,
        7,
        8,
        9,
        9,
        10,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            8,
            9,
            10,
            11,
            13,
            14,
            15,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            12
          ],
          "excluded_ranks": [
            7,
            12
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 14,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            15
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 7,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 17,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            15
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 18,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7,
            9,
            11,
            13
          ],
          "excluded_ranks": [
            3,
            5,
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 14,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 18,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        5,
        6,
        7,
        7,
        8,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            5,
            6,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            7,
            9
          ],
          "excluded_ranks": [
            4,
            7
          ],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            16
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 18,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        3,
        4,
        5,
        6,
        6,
        7,
        8,
        9,
        10,
        10,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            6,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 15,
              "degree": 12
            }
          ]
        },
        {
          "h": 2,
          "b": 5,
          "profile_ranks": [
            10
          ],
          "excluded_ranks": [
            5,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 4
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            16
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 8,
          "profile_ranks": [
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 10,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 18,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        6,
        8,
        8,
        9,
        10,
        11,
        12,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 15,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            16
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 9,
          "profile_ranks": [
            8
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 19,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7
          ],
          "excluded_ranks": [
            3,
            5,
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8,
            10,
            12,
            14
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 15,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 19,
      "base": null,
      "profile": [
        0,
        0,
        1,
        1,
        2,
        3,
        3,
        4,
        5,
        5,
        5,
        6,
        7,
        7,
        8,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          "excluded_ranks": [
            1,
            2,
            5,
            7,
            8,
            10,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            6,
            9,
            11,
            13
          ],
          "excluded_ranks": [
            3,
            4,
            6,
            9,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            17
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 7,
          "profile_ranks": [
            3,
            10
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 12,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 19,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        5,
        5,
        6,
        7,
        8,
        8,
        9,
        10,
        10,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            6,
            7,
            9,
            10,
            11,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            5,
            12,
            15
          ],
          "excluded_ranks": [
            4,
            5,
            12
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 16,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            17
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 8,
          "profile_ranks": [],
          "excluded_ranks": [
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 8,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 19,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        4,
        5,
        5,
        6,
        7,
        8,
        9,
        9,
        10,
        11,
        12,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            11,
            12,
            14,
            15,
            16,
            17,
            18
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 16,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            17
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 5,
          "profile_ranks": [
            7,
            12,
            13
          ],
          "excluded_ranks": [
            7,
            13
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 14,
              "degree": 12
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 20,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        5,
        6,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            10
          ],
          "excluded_ranks": [
            3,
            5
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            13
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 15,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 20,
      "base": null,
      "profile": [
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            5,
            7,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8
          ],
          "excluded_ranks": [
            3,
            6,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            10
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 16,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            18
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 7,
          "profile_ranks": [
            5,
            12
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 13,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 20,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        6,
        7,
        7,
        8,
        9,
        9,
        10,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            6,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            5,
            7,
            8
          ],
          "excluded_ranks": [
            4,
            5,
            7,
            8
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 17,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            18
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 20,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        3,
        4,
        4,
        5,
        6,
        7,
        8,
        8,
        9,
        10,
        11,
        11,
        12,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            15
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 17,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            18
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 21,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20
          ],
          "excluded_ranks": [
            1,
            7,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            8,
            13
          ],
          "excluded_ranks": [
            2,
            3,
            5,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            11
          ],
          "excluded_ranks": [
            4,
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 16,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 21,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            6
          ],
          "excluded_ranks": [
            3,
            5,
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 17,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            19
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 21,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        5,
        6,
        7,
        7,
        8,
        9,
        9,
        10,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            5,
            6,
            8,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            7,
            10
          ],
          "excluded_ranks": [
            4,
            7,
            10
          ],
          "determinants": []
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            19
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 10,
          "profile_ranks": [
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 11,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 21,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        5,
        6,
        6,
        7,
        8,
        9,
        9,
        10,
        11,
        12,
        12,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            4,
            6,
            7,
            8,
            10,
            11,
            12,
            14,
            15,
            16,
            17,
            18,
            19,
            20
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            9
          ],
          "excluded_ranks": [
            5,
            9
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 18,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            19
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 5,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 4
            }
          ]
        },
        {
          "h": 3,
          "b": 8,
          "profile_ranks": [],
          "excluded_ranks": [
            13
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 13,
              "degree": 10
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 22,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21
          ],
          "excluded_ranks": [
            1,
            7,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            8,
            11
          ],
          "excluded_ranks": [
            2,
            3,
            5,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            9,
            14
          ],
          "excluded_ranks": [
            4,
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            7
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 17,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 22,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        2,
        3,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            8,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            9,
            11,
            13,
            17
          ],
          "excluded_ranks": [
            3,
            5,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 18,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            20
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 7,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 4
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 22,
      "base": null,
      "profile": [
        0,
        0,
        1,
        1,
        2,
        3,
        3,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        9,
        9,
        10,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21
          ],
          "excluded_ranks": [
            1,
            2,
            5,
            7,
            8,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            6,
            9,
            13,
            16
          ],
          "excluded_ranks": [
            3,
            4,
            6,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            20
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 10,
          "profile_ranks": [
            3,
            11
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 12,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 22,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        5,
        5,
        6,
        7,
        8,
        8,
        9,
        10,
        10,
        11,
        12,
        12,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            6,
            7,
            9,
            10,
            11,
            13,
            14,
            16,
            17,
            18,
            19,
            20,
            21
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            5,
            8,
            12,
            15,
            18
          ],
          "excluded_ranks": [
            4,
            5,
            8,
            12,
            15
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 19,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            20
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 23,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22
          ],
          "excluded_ranks": [
            1,
            5,
            7,
            8,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2
          ],
          "excluded_ranks": [
            2,
            3
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            9,
            12
          ],
          "excluded_ranks": [
            4,
            6,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            7,
            10,
            15
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 18,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 23,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        2,
        3,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            8,
            10,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7,
            9,
            11,
            16
          ],
          "excluded_ranks": [
            3,
            5,
            7,
            9,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            10,
            12,
            14,
            18
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 19,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            21
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 23,
      "base": null,
      "profile": [
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        5,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        10,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            5,
            7,
            10,
            12,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            9,
            11,
            13,
            15
          ],
          "excluded_ranks": [
            3,
            6,
            8,
            9,
            11,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            10,
            17
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 19,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            21
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 10,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 13,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 23,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        6,
        6,
        7,
        8,
        9,
        9,
        10,
        11,
        11,
        12,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            6,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            5,
            7,
            8
          ],
          "excluded_ranks": [
            4,
            5,
            7,
            8
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 20,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            21
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 11,
          "profile_ranks": [
            10
          ],
          "excluded_ranks": [
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 11,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 24,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23
          ],
          "excluded_ranks": [
            1,
            5,
            8,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            9,
            12,
            15,
            18
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3
          ],
          "excluded_ranks": [
            4
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            7,
            10,
            13
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 19,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            16
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 18,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 24,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        5,
        6,
        7,
        7,
        7,
        8,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7,
            14
          ],
          "excluded_ranks": [
            3,
            5,
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8,
            10,
            12,
            17
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            22
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 9,
          "profile_ranks": [
            4,
            13
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 15,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 24,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        8,
        8,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            6
          ],
          "excluded_ranks": [
            3,
            5,
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            10,
            12
          ],
          "excluded_ranks": [
            10
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 20,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            22
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 24,
      "base": null,
      "profile": [
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        5,
        6,
        7,
        7,
        8,
        9,
        9,
        10,
        11,
        11,
        12,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23
          ],
          "excluded_ranks": [
            1,
            2,
            3,
            5,
            6,
            8,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            7,
            10,
            12
          ],
          "excluded_ranks": [
            4,
            7,
            10
          ],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            22
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 13,
          "profile_ranks": [
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 11,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 25,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ],
          "excluded_ranks": [
            1,
            5,
            8,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            9
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            10,
            13,
            16,
            19
          ],
          "excluded_ranks": [
            4,
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            8
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 19,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 25,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ],
          "excluded_ranks": [
            1,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7,
            10
          ],
          "excluded_ranks": [
            2,
            3,
            5,
            7,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8,
            15
          ],
          "excluded_ranks": [
            4,
            6,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            13
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 20,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            23
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 25,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            8,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            6,
            9,
            10
          ],
          "excluded_ranks": [
            3,
            5,
            6,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 21,
              "degree": 12
            }
          ]
        },
        {
          "h": 2,
          "b": 7,
          "profile_ranks": [],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 4
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            23
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 11,
          "profile_ranks": [
            7
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 14,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 25,
      "base": null,
      "profile": [
        0,
        0,
        1,
        1,
        2,
        3,
        3,
        4,
        5,
        5,
        6,
        6,
        7,
        8,
        8,
        9,
        9,
        10,
        11,
        11,
        12,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ],
          "excluded_ranks": [
            1,
            2,
            5,
            7,
            8,
            10,
            11,
            12,
            13,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            4,
            6,
            9,
            14,
            16
          ],
          "excluded_ranks": [
            3,
            4,
            6,
            9,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            23
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 13,
          "profile_ranks": [
            3,
            11
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 12,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 26,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25
          ],
          "excluded_ranks": [
            1,
            8,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            13
          ],
          "excluded_ranks": [
            2,
            3,
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            10
          ],
          "excluded_ranks": [
            4,
            7,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            11,
            14,
            17,
            20
          ],
          "excluded_ranks": [
            5
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 20,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 26,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25
          ],
          "excluded_ranks": [
            1,
            7,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            10,
            13
          ],
          "excluded_ranks": [
            2,
            3,
            5,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8,
            11
          ],
          "excluded_ranks": [
            4,
            6,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 21,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            24
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 9,
          "profile_ranks": [
            7,
            16
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 17,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 26,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        2,
        3,
        4,
        4,
        4,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            8,
            10,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            9,
            13,
            17,
            21
          ],
          "excluded_ranks": [
            3,
            5,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            7,
            11
          ],
          "excluded_ranks": [
            7,
            11
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 22,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            24
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 11,
          "profile_ranks": [
            10
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 11,
              "degree": 6
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 26,
      "base": null,
      "profile": [
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        5,
        6,
        7,
        7,
        8,
        9,
        9,
        9,
        10,
        11,
        11,
        12,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            5,
            7,
            10,
            12,
            13,
            14,
            15,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            9,
            11,
            13,
            16,
            18,
            20
          ],
          "excluded_ranks": [
            3,
            6,
            8,
            9,
            11,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 22,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            24
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 7,
          "profile_ranks": [
            10,
            17
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 19,
              "degree": 12
            }
          ]
        },
        {
          "h": 4,
          "b": 13,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 27,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26
          ],
          "excluded_ranks": [
            1,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            10,
            17
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            14
          ],
          "excluded_ranks": [
            4,
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            11
          ],
          "excluded_ranks": [
            5,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            12,
            15,
            18
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 21,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 27,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26
          ],
          "excluded_ranks": [
            1,
            5,
            7,
            9,
            10,
            12,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            8,
            13,
            16,
            19
          ],
          "excluded_ranks": [
            2,
            3,
            8,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            11,
            14
          ],
          "excluded_ranks": [
            4,
            6,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            7,
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 22,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            25
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 27,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        2,
        3,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            8,
            10,
            12,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7,
            9,
            11,
            13,
            16,
            20
          ],
          "excluded_ranks": [
            3,
            5,
            7,
            9,
            11,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            10,
            14,
            18,
            22
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 23,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            25
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 13,
          "profile_ranks": [
            12
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 14,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 27,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        8,
        8,
        9,
        9,
        10,
        10,
        11,
        11,
        12,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            7,
            9,
            11,
            12,
            14,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            6,
            8,
            13,
            15
          ],
          "excluded_ranks": [
            3,
            5,
            6,
            8,
            13,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            10,
            17,
            21
          ],
          "excluded_ranks": [
            10
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 23,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            25
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 7,
          "profile_ranks": [
            12,
            19
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 20,
              "degree": 12
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 28,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27
          ],
          "excluded_ranks": [
            1,
            9,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            10,
            14
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            11,
            18
          ],
          "excluded_ranks": [
            4,
            7,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            15
          ],
          "excluded_ranks": [
            5,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            12
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 22,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            19
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 21,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 28,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27
          ],
          "excluded_ranks": [
            1,
            5,
            7,
            10,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            11
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            8,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            9,
            14,
            17,
            20
          ],
          "excluded_ranks": [
            4,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            7,
            12,
            15
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 23,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            26
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 28,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        9,
        9,
        9,
        10,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            8,
            9,
            10,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7,
            11,
            16
          ],
          "excluded_ranks": [
            3,
            5,
            7,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8,
            10,
            12,
            14,
            17,
            21
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            26
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 13,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 15,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 28,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        3,
        4,
        4,
        4,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        10,
        10,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            6,
            10
          ],
          "excluded_ranks": [
            3,
            5,
            6,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            26
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 10,
          "profile_ranks": [
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 10,
              "degree": 6
            }
          ]
        },
        {
          "h": 3,
          "b": 11,
          "profile_ranks": [
            14,
            16
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 17,
              "degree": 10
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 29,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28
          ],
          "excluded_ranks": [
            1,
            6,
            9,
            10,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2
          ],
          "excluded_ranks": [
            2,
            3
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            11,
            15
          ],
          "excluded_ranks": [
            4,
            7,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            12,
            19
          ],
          "excluded_ranks": [
            5,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            16
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 23,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 22,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 29,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28
          ],
          "excluded_ranks": [
            1,
            5,
            10,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            23
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            9,
            12
          ],
          "excluded_ranks": [
            4,
            7,
            9,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            10,
            15,
            18,
            21
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            27
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 11,
          "profile_ranks": [
            5,
            16
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 18,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 29,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28
          ],
          "excluded_ranks": [
            1,
            9,
            11,
            13,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7,
            10,
            14,
            19
          ],
          "excluded_ranks": [
            2,
            3,
            5,
            7,
            10,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8,
            12,
            17
          ],
          "excluded_ranks": [
            4,
            6,
            8,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            13,
            22
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            27
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 13,
          "profile_ranks": [
            15
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 16,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 29,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        2,
        3,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        8,
        8,
        9,
        9,
        10,
        10,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            8,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            6,
            9,
            10,
            13
          ],
          "excluded_ranks": [
            3,
            5,
            6,
            9,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 25,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            27
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 7,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 4
            }
          ]
        },
        {
          "h": 4,
          "b": 15,
          "profile_ranks": [
            11
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 14,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 30,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29
          ],
          "excluded_ranks": [
            1,
            6,
            9,
            10,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            11,
            15,
            19,
            23
          ],
          "excluded_ranks": [
            2,
            3,
            7,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3
          ],
          "excluded_ranks": [
            4
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            12,
            16
          ],
          "excluded_ranks": [
            5,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            13,
            20
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            10
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 23,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 30,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29
          ],
          "excluded_ranks": [
            1,
            5,
            8,
            10,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            12,
            15,
            18
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            9,
            24
          ],
          "excluded_ranks": [
            4,
            7,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            10,
            13
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            16
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            28
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 30,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29
          ],
          "excluded_ranks": [
            1,
            9,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7,
            10,
            12
          ],
          "excluded_ranks": [
            2,
            3,
            5,
            7,
            10,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8,
            11,
            15,
            20
          ],
          "excluded_ranks": [
            4,
            6,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            13
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 25,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            28
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 13,
          "profile_ranks": [
            7
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 17,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 30,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        2,
        3,
        4,
        4,
        4,
        5,
        6,
        6,
        6,
        7,
        8,
        8,
        9,
        9,
        10,
        10,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            8,
            10,
            12,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            9,
            13,
            15,
            17,
            21,
            25
          ],
          "excluded_ranks": [
            3,
            5,
            9,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            7,
            10,
            11
          ],
          "excluded_ranks": [
            7,
            11
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 26,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            28
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 15,
          "profile_ranks": [
            14
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 31,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30
          ],
          "excluded_ranks": [
            1,
            10,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            11
          ],
          "excluded_ranks": [
            2,
            7,
            11
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            12,
            16,
            20,
            24
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [
            5
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            13,
            17
          ],
          "excluded_ranks": [
            6,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            10,
            14,
            21
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 31,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30
          ],
          "excluded_ranks": [
            1,
            8,
            11,
            13,
            14,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            9,
            12,
            15,
            22
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            9,
            12,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            13,
            16,
            19
          ],
          "excluded_ranks": [
            4,
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            10,
            25
          ],
          "excluded_ranks": [
            5,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 25,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            29
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 31,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30
          ],
          "excluded_ranks": [
            1,
            5,
            7,
            9,
            12,
            14,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            10,
            15
          ],
          "excluded_ranks": [
            2,
            3,
            10,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8,
            11,
            13
          ],
          "excluded_ranks": [
            4,
            6,
            8,
            11,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            7,
            16
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 26,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            29
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 14,
          "profile_ranks": [
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 17,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 31,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        2,
        2,
        2,
        3,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        10,
        10,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            8,
            10,
            12,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7,
            9,
            11,
            13,
            20
          ],
          "excluded_ranks": [
            3,
            5,
            7,
            9,
            11,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            10,
            14,
            16,
            18,
            22,
            26
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 27,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            29
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 17,
          "profile_ranks": [
            12
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 14,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 32,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31
          ],
          "excluded_ranks": [
            1,
            10,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            16
          ],
          "excluded_ranks": [
            2,
            7
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            12
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            13,
            17,
            21,
            25
          ],
          "excluded_ranks": [
            5,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            10,
            14,
            18
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 25,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            22
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 32,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31
          ],
          "excluded_ranks": [
            1,
            8,
            11,
            12,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            9,
            19
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            10,
            13,
            16,
            23
          ],
          "excluded_ranks": [
            4,
            7,
            10,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            14,
            17,
            20
          ],
          "excluded_ranks": [
            5
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            11
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 26,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            30
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 11,
          "profile_ranks": [
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 21,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 32,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31
          ],
          "excluded_ranks": [
            1,
            5,
            7,
            10,
            12,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            13,
            19,
            21,
            24
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            8,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            11,
            16
          ],
          "excluded_ranks": [
            4,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            7,
            9,
            14
          ],
          "excluded_ranks": [
            9
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 27,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            30
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 14,
          "profile_ranks": [
            12
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 18,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 32,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        11,
        11,
        11,
        12,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31
          ],
          "excluded_ranks": [
            1,
            2,
            4,
            6,
            8,
            9,
            10,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 2,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7,
            11,
            16,
            18,
            20,
            25
          ],
          "excluded_ranks": [
            3,
            5,
            7,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8,
            10,
            12,
            14,
            21
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            30
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 17,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 15,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 33,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32
          ],
          "excluded_ranks": [
            1,
            10,
            11,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            12,
            21
          ],
          "excluded_ranks": [
            2,
            7,
            12
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            17
          ],
          "excluded_ranks": [
            3,
            4,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            13
          ],
          "excluded_ranks": [
            5,
            9,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            14,
            18,
            22,
            26
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 26,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            11
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 25,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 33,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32
          ],
          "excluded_ranks": [
            1,
            11,
            12,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            9,
            13
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            9,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            10,
            20
          ],
          "excluded_ranks": [
            4,
            7,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            11,
            14,
            17,
            24
          ],
          "excluded_ranks": [
            5,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            15,
            18
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 27,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            31
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 33,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32
          ],
          "excluded_ranks": [
            1,
            5,
            10,
            12,
            15,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            11,
            13,
            16,
            19
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            8,
            11,
            13,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            9,
            14,
            20,
            22,
            25
          ],
          "excluded_ranks": [
            4,
            7,
            9,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            12,
            17
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 28,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            31
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 16,
          "profile_ranks": [
            15
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 17,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 33,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        11,
        11,
        11,
        12,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32
          ],
          "excluded_ranks": [
            1,
            9,
            11,
            13,
            15,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7,
            10,
            14,
            16,
            23
          ],
          "excluded_ranks": [
            2,
            3,
            5,
            7,
            10,
            14,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8,
            12,
            17,
            19,
            21,
            26
          ],
          "excluded_ranks": [
            4,
            6,
            8,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 28,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            31
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 9,
          "profile_ranks": [
            13,
            22
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 12
            }
          ]
        },
        {
          "h": 4,
          "b": 17,
          "profile_ranks": [
            15
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 16,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 34,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33
          ],
          "excluded_ranks": [
            1,
            11,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            12,
            17
          ],
          "excluded_ranks": [
            2,
            7,
            12
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            13,
            22
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            18
          ],
          "excluded_ranks": [
            5,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            14
          ],
          "excluded_ranks": [
            6,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            11,
            15,
            19,
            23
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 27,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 26,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 34,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33
          ],
          "excluded_ranks": [
            1,
            6,
            9,
            12,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            13,
            17
          ],
          "excluded_ranks": [
            2,
            3,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            10,
            14
          ],
          "excluded_ranks": [
            4,
            7,
            10,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            11,
            21
          ],
          "excluded_ranks": [
            5,
            8,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            12,
            15,
            18,
            25
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 28,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            32
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 13,
          "profile_ranks": [
            6,
            19
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 21,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 34,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33
          ],
          "excluded_ranks": [
            1,
            5,
            10,
            11,
            13,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            28
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            9,
            12,
            14,
            17,
            20
          ],
          "excluded_ranks": [
            4,
            7,
            9,
            12,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            10,
            15,
            21,
            23,
            26
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 29,
              "degree": 12
            }
          ]
        },
        {
          "h": 2,
          "b": 9,
          "profile_ranks": [
            8
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 9,
              "degree": 4
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            32
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 16,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 18,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 34,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        12,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33
          ],
          "excluded_ranks": [
            1,
            9,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            5,
            7,
            10,
            12,
            19
          ],
          "excluded_ranks": [
            2,
            3,
            5,
            7,
            10,
            12,
            19
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8,
            11,
            15,
            17,
            24
          ],
          "excluded_ranks": [
            4,
            6,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            13,
            22,
            27
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 29,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            32
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 17,
          "profile_ranks": [
            7
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 35,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34
          ],
          "excluded_ranks": [
            1,
            7,
            11,
            12,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2
          ],
          "excluded_ranks": [
            2
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            13,
            18
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            14,
            23
          ],
          "excluded_ranks": [
            5,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            19
          ],
          "excluded_ranks": [
            6,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            11,
            15
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            12,
            16,
            20,
            24
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 27,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 35,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34
          ],
          "excluded_ranks": [
            1,
            6,
            9,
            12,
            13,
            15,
            16,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            10,
            17,
            21,
            25
          ],
          "excluded_ranks": [
            2,
            3,
            7,
            10,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            14,
            18
          ],
          "excluded_ranks": [
            4,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            11,
            15
          ],
          "excluded_ranks": [
            5,
            8,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            12,
            22
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 29,
              "degree": 10
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            19
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 28,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            33
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 35,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34
          ],
          "excluded_ranks": [
            1,
            5,
            10,
            11,
            13,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            12,
            14,
            23
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            8,
            12,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            9,
            29
          ],
          "excluded_ranks": [
            4,
            7,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            10,
            13,
            15,
            18,
            21
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            16,
            27
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 29,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            33
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 35,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        10,
        10,
        10,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34
          ],
          "excluded_ranks": [
            1,
            5,
            9,
            11,
            14,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            10,
            12,
            15
          ],
          "excluded_ranks": [
            2,
            3,
            7,
            10,
            12,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            6,
            8,
            11,
            13,
            20
          ],
          "excluded_ranks": [
            4,
            6,
            8,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            7
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 30,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            33
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 9,
          "profile_ranks": [
            16,
            25
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 26,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 14,
          "profile_ranks": [
            18
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 21,
              "degree": 10
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 36,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35
          ],
          "excluded_ranks": [
            1,
            11,
            12,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            8,
            13,
            18,
            23,
            28
          ],
          "excluded_ranks": [
            2,
            8,
            13
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3
          ],
          "excluded_ranks": [
            3,
            4
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            14,
            19
          ],
          "excluded_ranks": [
            5,
            9,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            15,
            24
          ],
          "excluded_ranks": [
            6,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            11,
            20
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            12,
            16
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 28,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8,
            25
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 27,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 36,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35
          ],
          "excluded_ranks": [
            1,
            6,
            9,
            12,
            13,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            10,
            14,
            29
          ],
          "excluded_ranks": [
            2,
            3,
            7,
            10,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            11,
            18,
            22,
            26
          ],
          "excluded_ranks": [
            4,
            8,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            15,
            19
          ],
          "excluded_ranks": [
            5
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            12,
            16
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 29,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            34
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 13,
          "profile_ranks": [
            10
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 23,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 36,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        10,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35
          ],
          "excluded_ranks": [
            1,
            8,
            11,
            13,
            14,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            12,
            18
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            9,
            13,
            15,
            24
          ],
          "excluded_ranks": [
            4,
            7,
            9,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            10,
            30
          ],
          "excluded_ranks": [
            5,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            16
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 30,
              "degree": 12
            }
          ]
        },
        {
          "h": 2,
          "b": 11,
          "profile_ranks": [
            19
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 25,
              "degree": 10
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            34
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 36,
      "base": null,
      "profile": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35
          ],
          "excluded_ranks": [
            1,
            5,
            7,
            9,
            10,
            12,
            14,
            16,
            17,
            18,
            19,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            15,
            18,
            20
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            15,
            20
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            11,
            13,
            16
          ],
          "excluded_ranks": [
            4,
            8,
            11,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            7,
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 31,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            34
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 14,
          "profile_ranks": [
            21
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 22,
              "degree": 10
            }
          ]
        },
        {
          "h": 4,
          "b": 19,
          "profile_ranks": [
            14
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 17,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 37,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36
          ],
          "excluded_ranks": [
            1,
            12,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            8,
            13
          ],
          "excluded_ranks": [
            2,
            8,
            13
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            9,
            14,
            19,
            24,
            29
          ],
          "excluded_ranks": [
            3,
            4,
            9,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [
            5
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            15,
            20
          ],
          "excluded_ranks": [
            6,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            11,
            16,
            25
          ],
          "excluded_ranks": [
            7,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            12,
            21
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 29,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 28,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 37,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36
          ],
          "excluded_ranks": [
            1,
            13,
            14,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            10
          ],
          "excluded_ranks": [
            2,
            7,
            10
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            11,
            15,
            30
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            11,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            12,
            19,
            23,
            27
          ],
          "excluded_ranks": [
            5,
            9,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            16,
            20
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            10,
            13
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 30,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            35
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 37,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36
          ],
          "excluded_ranks": [
            1,
            8,
            11,
            14,
            16,
            17,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            9,
            12,
            15,
            18,
            22,
            28
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            9,
            12,
            15,
            18
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            13,
            19
          ],
          "excluded_ranks": [
            4,
            7,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            10,
            14,
            16,
            25
          ],
          "excluded_ranks": [
            5,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 31,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            35
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 16,
          "profile_ranks": [
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 21,
              "degree": 8
            }
          ]
        },
        {
          "h": 3,
          "b": 17,
          "profile_ranks": [
            11
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 20,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 37,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36
          ],
          "excluded_ranks": [
            1,
            5,
            7,
            10,
            12,
            14,
            15,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            11,
            13,
            24,
            26
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            8,
            11,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            16,
            19,
            21
          ],
          "excluded_ranks": [
            4,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            12,
            14
          ],
          "excluded_ranks": [
            9
          ],
          "determinants": [
            {
              "factor": "Q",
              "rank": 32,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            35
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 19,
          "profile_ranks": [
            17
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 18,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 38,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37
          ],
          "excluded_ranks": [
            1,
            12,
            13,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            8,
            19
          ],
          "excluded_ranks": [
            2,
            8
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            9,
            14
          ],
          "excluded_ranks": [
            3,
            4,
            9,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            10,
            15,
            20,
            25,
            30
          ],
          "excluded_ranks": [
            5,
            10,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            11,
            16,
            21
          ],
          "excluded_ranks": [
            7,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            12,
            17,
            26
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 30,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8,
            13
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 29,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 38,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37
          ],
          "excluded_ranks": [
            1,
            10,
            13,
            14,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            15,
            19,
            23
          ],
          "excluded_ranks": [
            2,
            7,
            15
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            11
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            12,
            16,
            31
          ],
          "excluded_ranks": [
            5,
            9,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            13,
            20,
            24,
            28
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            17,
            21
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 31,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            36
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 38,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37
          ],
          "excluded_ranks": [
            1,
            11,
            12,
            14,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            9,
            15,
            22,
            25
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            9,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            10,
            13,
            16,
            19,
            23,
            29
          ],
          "excluded_ranks": [
            4,
            7,
            10,
            13,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            14,
            20
          ],
          "excluded_ranks": [
            5,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            11,
            17
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 32,
              "degree": 12
            }
          ]
        },
        {
          "h": 2,
          "b": 11,
          "profile_ranks": [
            26
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 27,
              "degree": 10
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            36
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 17,
          "profile_ranks": [
            15
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 21,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 38,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37
          ],
          "excluded_ranks": [
            1,
            5,
            10,
            12,
            15,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            11,
            13,
            16,
            19,
            24,
            30
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            8,
            11,
            13,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            9,
            12,
            14,
            25,
            27
          ],
          "excluded_ranks": [
            4,
            7,
            9,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            17,
            20,
            22
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 33,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            36
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 21,
          "profile_ranks": [
            15
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 17,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 39,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38
          ],
          "excluded_ranks": [
            1,
            12,
            13,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            8,
            14,
            25
          ],
          "excluded_ranks": [
            2,
            8,
            14
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            9,
            20
          ],
          "excluded_ranks": [
            3,
            4,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            10,
            15
          ],
          "excluded_ranks": [
            5,
            10,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            11,
            16,
            21,
            26,
            31
          ],
          "excluded_ranks": [
            6,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            12,
            17,
            22
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 31,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8,
            13,
            18,
            27
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 30,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 39,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38
          ],
          "excluded_ranks": [
            1,
            10,
            13,
            14,
            17,
            18,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            11,
            15,
            19,
            28
          ],
          "excluded_ranks": [
            2,
            7,
            11,
            15,
            19
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            16,
            20,
            24
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            12
          ],
          "excluded_ranks": [
            5,
            9,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            13,
            17,
            32
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            14,
            21,
            25,
            29
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 32,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            37
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 15,
          "profile_ranks": [
            7,
            22
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 39,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38
          ],
          "excluded_ranks": [
            1,
            6,
            12,
            14,
            15,
            17,
            18,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            9,
            13,
            19
          ],
          "excluded_ranks": [
            2,
            3,
            9,
            13,
            19
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            10,
            16,
            23,
            26
          ],
          "excluded_ranks": [
            4,
            7,
            10,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            11,
            14,
            17,
            20,
            24,
            30
          ],
          "excluded_ranks": [
            5,
            8,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            15
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 33,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            37
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 19,
          "profile_ranks": [
            18
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 20,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 39,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38
          ],
          "excluded_ranks": [
            1,
            5,
            10,
            11,
            13,
            15,
            16,
            18,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            19,
            22,
            33
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            8,
            19
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            9,
            12,
            14,
            17,
            20,
            25,
            31
          ],
          "excluded_ranks": [
            4,
            7,
            9,
            12,
            14,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            10,
            15,
            26,
            28
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 34,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            37
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 14,
          "profile_ranks": [
            13
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 14,
              "degree": 6
            }
          ]
        },
        {
          "h": 4,
          "b": 21,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 18,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 40,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39
          ],
          "excluded_ranks": [
            1,
            12,
            13,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            8,
            14,
            20
          ],
          "excluded_ranks": [
            2,
            8,
            14
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            9,
            15,
            26
          ],
          "excluded_ranks": [
            3,
            4,
            9,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            10,
            21
          ],
          "excluded_ranks": [
            5,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            11,
            16
          ],
          "excluded_ranks": [
            6,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            12,
            17,
            22,
            27,
            32
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8,
            13,
            18,
            23
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 31,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 10,
          "profile_ranks": [
            9,
            28
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 30,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 40,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39
          ],
          "excluded_ranks": [
            1,
            10,
            14,
            15,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            11,
            24
          ],
          "excluded_ranks": [
            2,
            7,
            11
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            12,
            16,
            20,
            29
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            12,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            17,
            21,
            25
          ],
          "excluded_ranks": [
            5,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            13
          ],
          "excluded_ranks": [
            6,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            11,
            14,
            18
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 33,
              "degree": 10
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            22
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 32,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            38
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 40,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39
          ],
          "excluded_ranks": [
            1,
            6,
            12,
            15,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            9,
            13,
            16
          ],
          "excluded_ranks": [
            2,
            3,
            7,
            9,
            13,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            10,
            14,
            20
          ],
          "excluded_ranks": [
            4,
            10,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            11,
            17,
            24,
            27
          ],
          "excluded_ranks": [
            5,
            8,
            11,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            12,
            15,
            18,
            21,
            25,
            31
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 34,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            38
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 19,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 21,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 40,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        11,
        11,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39
          ],
          "excluded_ranks": [
            1,
            5,
            10,
            11,
            13,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            12,
            14
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            8,
            12,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            9,
            20,
            23,
            34
          ],
          "excluded_ranks": [
            4,
            7,
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            10,
            13,
            15,
            18,
            21,
            26,
            32
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 34,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            38
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 11,
          "profile_ranks": [
            16,
            27
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 29,
              "degree": 12
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 41,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40
          ],
          "excluded_ranks": [
            1,
            13,
            14,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2
          ],
          "excluded_ranks": [
            2
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            9,
            15,
            21
          ],
          "excluded_ranks": [
            3,
            9,
            15
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            10,
            16,
            27
          ],
          "excluded_ranks": [
            4,
            5,
            10,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            11,
            22
          ],
          "excluded_ranks": [
            6,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            12,
            17
          ],
          "excluded_ranks": [
            7,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            13,
            18,
            23,
            28
          ],
          "excluded_ranks": [
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 8,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 32,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 10,
          "profile_ranks": [
            9,
            14
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 31,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 41,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40
          ],
          "excluded_ranks": [
            1,
            7,
            14,
            15,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            11,
            16
          ],
          "excluded_ranks": [
            2,
            11,
            16
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            12,
            25
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            13,
            17,
            21,
            30
          ],
          "excluded_ranks": [
            5,
            9,
            13,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            18,
            22,
            26
          ],
          "excluded_ranks": [
            6,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            11,
            14
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 34,
              "degree": 10
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 33,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            39
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 41,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40
          ],
          "excluded_ranks": [
            1,
            6,
            9,
            12,
            15,
            16,
            18,
            19,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            13,
            20
          ],
          "excluded_ranks": [
            2,
            3,
            7,
            13,
            20
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            10,
            14,
            17
          ],
          "excluded_ranks": [
            4,
            8,
            10,
            14,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            11,
            15,
            21
          ],
          "excluded_ranks": [
            5,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            12,
            18,
            25,
            28
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 35,
              "degree": 12
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            19,
            32
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 34,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            39
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 41,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40
          ],
          "excluded_ranks": [
            1,
            11,
            13,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            8,
            12,
            14,
            18,
            23,
            29
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            8,
            12,
            14,
            23
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            9,
            13,
            15
          ],
          "excluded_ranks": [
            4,
            7,
            9,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            10,
            21,
            24,
            35
          ],
          "excluded_ranks": [
            5,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            16,
            27,
            33
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 35,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            39
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 16,
          "profile_ranks": [
            19
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 25,
              "degree": 10
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 42,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41
          ],
          "excluded_ranks": [
            1,
            13,
            14,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            9,
            15,
            21,
            27,
            33
          ],
          "excluded_ranks": [
            2,
            9,
            15
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3
          ],
          "excluded_ranks": [
            3
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            10,
            16,
            22
          ],
          "excluded_ranks": [
            4,
            5,
            10,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            11,
            17,
            28
          ],
          "excluded_ranks": [
            6,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            12,
            23
          ],
          "excluded_ranks": [
            7,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            13,
            18
          ],
          "excluded_ranks": [
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 8,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8,
            14,
            19,
            24,
            29
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 33,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 10,
          "profile_ranks": [
            9
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 32,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 42,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41
          ],
          "excluded_ranks": [
            1,
            7,
            11,
            14,
            15,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            8,
            16,
            21
          ],
          "excluded_ranks": [
            2,
            8,
            16
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            12,
            17
          ],
          "excluded_ranks": [
            3,
            4,
            12,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            13,
            26
          ],
          "excluded_ranks": [
            5,
            9,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            14,
            18,
            22,
            31
          ],
          "excluded_ranks": [
            6,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            11,
            19,
            23,
            27
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            15
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 34,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            40
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 15,
          "profile_ranks": [
            12
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 27,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 42,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        10,
        10,
        11,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41
          ],
          "excluded_ranks": [
            1,
            6,
            9,
            12,
            13,
            15,
            16,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            10,
            17,
            25,
            28,
            32,
            35
          ],
          "excluded_ranks": [
            2,
            3,
            7,
            10,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            14,
            21
          ],
          "excluded_ranks": [
            4,
            8,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            11,
            15,
            18
          ],
          "excluded_ranks": [
            5,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            12,
            16,
            22
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            19
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 35,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            40
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 19,
          "profile_ranks": [
            10
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 23,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 42,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        10,
        11,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41
          ],
          "excluded_ranks": [
            1,
            8,
            11,
            14,
            16,
            17,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            12,
            18,
            21
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            12,
            18
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            9,
            13,
            15,
            19,
            24,
            30
          ],
          "excluded_ranks": [
            4,
            7,
            9,
            13,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            10,
            14,
            16
          ],
          "excluded_ranks": [
            5,
            10
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 36,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            40
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 17,
          "profile_ranks": [
            22
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 25,
              "degree": 10
            }
          ]
        },
        {
          "h": 4,
          "b": 21,
          "profile_ranks": [
            9
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 43,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42
          ],
          "excluded_ranks": [
            1,
            13,
            14,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            9,
            15
          ],
          "excluded_ranks": [
            2,
            9,
            15
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            10,
            16,
            22,
            28,
            34
          ],
          "excluded_ranks": [
            3,
            10,
            16
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4
          ],
          "excluded_ranks": [
            4,
            5
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            11,
            17,
            23
          ],
          "excluded_ranks": [
            6,
            11,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            12,
            18,
            29
          ],
          "excluded_ranks": [
            7,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            13,
            24
          ],
          "excluded_ranks": [
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 8,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8,
            14,
            19
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 34,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 10,
          "profile_ranks": [
            9,
            15,
            20,
            25,
            30
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 33,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 43,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42
          ],
          "excluded_ranks": [
            1,
            11,
            15,
            16,
            18,
            19,
            20,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            8,
            12,
            21,
            26,
            31,
            35
          ],
          "excluded_ranks": [
            2,
            8,
            12,
            21
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            9,
            17,
            22
          ],
          "excluded_ranks": [
            3,
            4,
            9,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            13,
            18
          ],
          "excluded_ranks": [
            5,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            14,
            27
          ],
          "excluded_ranks": [
            6,
            10,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            11,
            15,
            19,
            23,
            32
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            12,
            20,
            24
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 35,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            41
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 43,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        10,
        10,
        11,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42
          ],
          "excluded_ranks": [
            1,
            13,
            16,
            19,
            20,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            10,
            14,
            17,
            21,
            25
          ],
          "excluded_ranks": [
            2,
            7,
            10,
            14,
            17,
            21
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            11,
            18,
            26,
            29,
            33,
            36
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            11,
            18
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            15,
            22
          ],
          "excluded_ranks": [
            5,
            9,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            12,
            16,
            19
          ],
          "excluded_ranks": [
            6,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 36,
              "degree": 12
            }
          ]
        },
        {
          "h": 2,
          "b": 13,
          "profile_ranks": [
            23
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 30,
              "degree": 10
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            41
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 20,
          "profile_ranks": [
            13
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 23,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 43,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        10,
        11,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42
          ],
          "excluded_ranks": [
            1,
            11,
            14,
            17,
            19,
            20,
            21,
            22,
            23,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            6,
            9,
            12,
            15,
            18,
            24,
            28
          ],
          "excluded_ranks": [
            2,
            3,
            6,
            9,
            12,
            15,
            18,
            24
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            13,
            19,
            22
          ],
          "excluded_ranks": [
            4,
            7,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            10,
            14,
            16,
            20,
            25,
            31
          ],
          "excluded_ranks": [
            5,
            8,
            10,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            11
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 37,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            41
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 23,
          "profile_ranks": [
            17
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 20,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 44,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43
          ],
          "excluded_ranks": [
            1,
            14,
            15,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            9,
            22
          ],
          "excluded_ranks": [
            2,
            9
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            10,
            16
          ],
          "excluded_ranks": [
            3,
            10,
            16
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            11,
            17,
            23,
            29,
            35
          ],
          "excluded_ranks": [
            4,
            5,
            11,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            12,
            18,
            24
          ],
          "excluded_ranks": [
            7,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            13,
            19,
            30
          ],
          "excluded_ranks": [
            8,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 8,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8,
            14,
            25
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 35,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 10,
          "profile_ranks": [
            9,
            15,
            20
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 34,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 11,
          "profile_ranks": [
            10,
            31
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 33,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 44,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43
          ],
          "excluded_ranks": [
            1,
            11,
            15,
            16,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            8,
            12,
            17
          ],
          "excluded_ranks": [
            2,
            8,
            12,
            17
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            9,
            13,
            22,
            27,
            32,
            36
          ],
          "excluded_ranks": [
            3,
            4,
            9,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            10,
            18,
            23
          ],
          "excluded_ranks": [
            5,
            10,
            18
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            14,
            19
          ],
          "excluded_ranks": [
            6,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            11,
            15,
            28
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            12,
            16,
            20,
            24,
            33
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 36,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            42
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 17,
          "profile_ranks": [
            8,
            25
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 27,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 44,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        10,
        10,
        11,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43
          ],
          "excluded_ranks": [
            1,
            13,
            14,
            16,
            17,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            10
          ],
          "excluded_ranks": [
            2,
            7,
            10
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            11,
            15,
            18,
            22,
            26
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            11,
            15,
            18
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            12,
            19,
            27,
            30,
            34,
            37
          ],
          "excluded_ranks": [
            5,
            9,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            16,
            23
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            13,
            20
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 37,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            42
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 20,
          "profile_ranks": [
            17
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 44,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43
          ],
          "excluded_ranks": [
            1,
            6,
            11,
            12,
            14,
            17,
            18,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            9,
            15,
            22,
            28,
            31,
            35
          ],
          "excluded_ranks": [
            2,
            3,
            9,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            7,
            10,
            13,
            16,
            19,
            25,
            29
          ],
          "excluded_ranks": [
            4,
            7,
            10,
            13,
            16,
            19
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            14,
            20,
            23
          ],
          "excluded_ranks": [
            5,
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            11,
            15,
            17,
            26
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 38,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            42
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 5,
      "r": 45,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44
          ],
          "excluded_ranks": [
            1,
            14,
            15,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            9,
            16,
            29
          ],
          "excluded_ranks": [
            2,
            9,
            16
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            10,
            23
          ],
          "excluded_ranks": [
            3,
            10
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            11,
            17
          ],
          "excluded_ranks": [
            4,
            5,
            11,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            12,
            18,
            24,
            30,
            36
          ],
          "excluded_ranks": [
            6,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            13,
            19,
            25
          ],
          "excluded_ranks": [
            8,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 8,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8,
            14,
            20,
            31
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 1,
          "b": 10,
          "profile_ranks": [
            9,
            15,
            26
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 35,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 11,
          "profile_ranks": [
            10
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 34,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 45,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44
          ],
          "excluded_ranks": [
            1,
            15,
            16,
            17,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            8,
            12
          ],
          "excluded_ranks": [
            2,
            8,
            12
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            9,
            13,
            18
          ],
          "excluded_ranks": [
            3,
            4,
            9,
            13,
            18
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            10,
            14,
            23,
            28,
            33,
            37
          ],
          "excluded_ranks": [
            5,
            10,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            11,
            19,
            24
          ],
          "excluded_ranks": [
            6,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            15,
            20
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            12,
            16,
            29
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 37,
              "degree": 10
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8,
            25
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 36,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            43
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 45,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        10,
        10,
        11,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44
          ],
          "excluded_ranks": [
            1,
            13,
            14,
            17,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            10,
            15,
            18,
            30
          ],
          "excluded_ranks": [
            2,
            7,
            10,
            15,
            18
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            11
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            12,
            16,
            19,
            23,
            27
          ],
          "excluded_ranks": [
            5,
            9,
            12,
            16,
            19
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            13,
            20,
            28,
            31,
            35,
            38
          ],
          "excluded_ranks": [
            6
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            17,
            24
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 38,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            43
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 22,
          "profile_ranks": [
            21
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 23,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 45,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44
          ],
          "excluded_ranks": [
            1,
            6,
            12,
            15,
            17,
            18,
            20,
            21,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            9,
            13,
            19,
            22
          ],
          "excluded_ranks": [
            2,
            3,
            7,
            9,
            13,
            19,
            22
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            10,
            16,
            23,
            29,
            32,
            36
          ],
          "excluded_ranks": [
            4,
            10,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            8,
            11,
            14,
            17,
            20,
            26,
            30
          ],
          "excluded_ranks": [
            5,
            8,
            11,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            15,
            24
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 39,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            43
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 23,
          "profile_ranks": [
            21
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 22,
              "degree": 8
            }
          ]
        },
        {
          "h": 4,
          "b": 25,
          "profile_ranks": [
            18
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 20,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 46,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45
          ],
          "excluded_ranks": [
            1,
            14,
            15,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            9,
            16,
            23
          ],
          "excluded_ranks": [
            2,
            16
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            10,
            17,
            30
          ],
          "excluded_ranks": [
            3,
            10,
            17
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            11,
            24
          ],
          "excluded_ranks": [
            4,
            5,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            12,
            18
          ],
          "excluded_ranks": [
            6,
            12,
            18
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            13,
            19,
            25,
            31,
            37
          ],
          "excluded_ranks": [
            7,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7
          ],
          "excluded_ranks": [
            8
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 8,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8,
            14,
            20,
            26
          ],
          "excluded_ranks": [
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 9,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 10,
          "profile_ranks": [
            9,
            15,
            21,
            32
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 36,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 11,
          "profile_ranks": [
            10,
            16
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 35,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 46,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45
          ],
          "excluded_ranks": [
            1,
            12,
            16,
            17,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            8,
            18,
            23,
            28
          ],
          "excluded_ranks": [
            2,
            8,
            18
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            9,
            13
          ],
          "excluded_ranks": [
            3,
            4,
            9,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            10,
            14,
            19
          ],
          "excluded_ranks": [
            5,
            10,
            14,
            19
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            11,
            15,
            24,
            29,
            34,
            38
          ],
          "excluded_ranks": [
            6,
            11,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            12,
            20,
            25
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            16,
            21
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 38,
              "degree": 10
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 37,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            44
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 17,
          "profile_ranks": [
            13
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 29,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 7,
      "r": 46,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45
          ],
          "excluded_ranks": [
            1,
            10,
            14,
            17,
            18,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            15,
            23
          ],
          "excluded_ranks": [
            2,
            7,
            15
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            11,
            16,
            19,
            31
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            11,
            16,
            19
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            12
          ],
          "excluded_ranks": [
            5,
            9,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            13,
            17,
            20,
            24,
            28
          ],
          "excluded_ranks": [
            6,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            14,
            21,
            29,
            32,
            36
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 39,
              "degree": 12
            }
          ]
        },
        {
          "h": 2,
          "b": 13,
          "profile_ranks": [
            11
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "P",
              "rank": 13,
              "degree": 4
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            44
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 3,
          "b": 22,
          "profile_ranks": [
            7
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 24,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 8,
      "r": 46,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45
          ],
          "excluded_ranks": [
            1,
            6,
            12,
            15,
            18,
            19,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            9,
            13,
            16,
            26
          ],
          "excluded_ranks": [
            2,
            3,
            7,
            9,
            13,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            10,
            14,
            20,
            23
          ],
          "excluded_ranks": [
            4,
            8,
            10,
            14,
            20
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            11,
            17,
            24,
            30,
            33,
            37
          ],
          "excluded_ranks": [
            5,
            11,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            9,
            12,
            15,
            18,
            21,
            27,
            31
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 40,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            44
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 4,
          "b": 25,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 21,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 5,
      "r": 47,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        10
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            46
          ],
          "excluded_ranks": [
            1,
            15,
            16,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            46
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2
          ],
          "excluded_ranks": [
            2
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            10,
            17,
            24
          ],
          "excluded_ranks": [
            3,
            10,
            17
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            11,
            18,
            31
          ],
          "excluded_ranks": [
            4,
            5,
            11,
            18
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            12,
            25
          ],
          "excluded_ranks": [
            6,
            12
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            13,
            19
          ],
          "excluded_ranks": [
            7,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            14,
            20,
            26,
            32,
            38
          ],
          "excluded_ranks": [
            8,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 8,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8
          ],
          "excluded_ranks": [
            9
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 9,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 10,
          "profile_ranks": [
            9,
            15,
            21,
            27
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 37,
              "degree": 8
            }
          ]
        },
        {
          "h": 1,
          "b": 11,
          "profile_ranks": [
            10,
            16,
            22,
            33
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 36,
              "degree": 8
            }
          ]
        }
      ]
    },
    {
      "k": 6,
      "r": 47,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        9,
        10,
        12
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            46
          ],
          "excluded_ranks": [
            1,
            12,
            16,
            17,
            20,
            21,
            22,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            46
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            8,
            13,
            18,
            23,
            34
          ],
          "excluded_ranks": [
            2,
            8,
            13,
            18,
            23
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            9,
            19,
            24,
            29
          ],
          "excluded_ranks": [
            3,
            4,
            9,
            19
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            10,
            14
          ],
          "excluded_ranks": [
            5,
            10,
            14
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            11,
            15,
            20
          ],
          "excluded_ranks": [
            6,
            11,
            15
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            12,
            16,
            25,
            30,
            35,
            39
          ],
          "excluded_ranks": [
            7
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 7,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            13,
            21,
            26
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 39,
              "degree": 10
            }
          ]
        },
        {
          "h": 1,
          "b": 9,
          "profile_ranks": [
            8,
            17
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 38,
              "degree": 10
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            45
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 7,
      "r": 47,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        11,
        11,
        12,
        14
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            46
          ],
          "excluded_ranks": [
            1,
            7,
            14,
            17,
            18,
            21,
            22,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            46
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            11,
            15,
            19,
            23,
            28,
            36
          ],
          "excluded_ranks": [
            2,
            11,
            15,
            19,
            23
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            16,
            24
          ],
          "excluded_ranks": [
            3,
            4,
            8,
            16
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            12,
            17,
            20,
            32
          ],
          "excluded_ranks": [
            5,
            9,
            12,
            20
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            10,
            13
          ],
          "excluded_ranks": [
            6,
            10,
            13
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 6,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6,
            11,
            14,
            18,
            21,
            25,
            29
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 40,
              "degree": 12
            }
          ]
        },
        {
          "h": 1,
          "b": 8,
          "profile_ranks": [
            7,
            22,
            37
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 39,
              "degree": 12
            }
          ]
        },
        {
          "h": 3,
          "b": 4,
          "profile_ranks": [
            45
          ],
          "excluded_ranks": [],
          "determinants": []
        }
      ]
    },
    {
      "k": 8,
      "r": 47,
      "base": null,
      "profile": [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        3,
        3,
        3,
        4,
        4,
        4,
        5,
        5,
        5,
        5,
        6,
        6,
        7,
        7,
        7,
        7,
        8,
        8,
        9,
        9,
        9,
        9,
        9,
        10,
        10,
        11,
        11,
        11,
        11,
        12,
        12,
        13,
        13,
        13,
        13,
        13,
        14,
        16
      ],
      "steps": [
        {
          "h": 1,
          "b": 2,
          "profile_ranks": [
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            46
          ],
          "excluded_ranks": [
            1,
            6,
            12,
            15,
            18,
            19,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            46
          ],
          "determinants": []
        },
        {
          "h": 1,
          "b": 3,
          "profile_ranks": [
            2,
            7,
            9,
            13,
            16,
            20
          ],
          "excluded_ranks": [
            2,
            3,
            7,
            9,
            13,
            16,
            20
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 3,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 4,
          "profile_ranks": [
            3,
            8,
            10,
            14,
            17,
            27
          ],
          "excluded_ranks": [
            4,
            8,
            10,
            14,
            17
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 4,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 5,
          "profile_ranks": [
            4,
            9,
            11,
            15,
            21,
            24
          ],
          "excluded_ranks": [
            5,
            11
          ],
          "determinants": [
            {
              "factor": "P",
              "rank": 5,
              "degree": 2
            }
          ]
        },
        {
          "h": 1,
          "b": 6,
          "profile_ranks": [
            5,
            12,
            18,
            25,
            31,
            34,
            38
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 41,
              "degree": 14
            }
          ]
        },
        {
          "h": 1,
          "b": 7,
          "profile_ranks": [
            6
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 40,
              "degree": 14
            }
          ]
        },
        {
          "h": 2,
          "b": 3,
          "profile_ranks": [
            45
          ],
          "excluded_ranks": [],
          "determinants": []
        },
        {
          "h": 2,
          "b": 13,
          "profile_ranks": [
            19,
            32
          ],
          "excluded_ranks": [],
          "determinants": [
            {
              "factor": "Q",
              "rank": 34,
              "degree": 12
            }
          ]
        }
      ]
    }
  ]
}


==> anc/genus_two/replay.py <==
#!/usr/bin/env python3
"""Rebuild the twenty-two semistability certificates and finite genus-two base proof."""
from pathlib import Path
import argparse
import hashlib
import importlib.util
import json
import platform
import sys
import time

if not __debug__:
    raise SystemExit("Assertions are essential: do not use python -O or PYTHONOPTIMIZE.")
sys.dont_write_bytecode = True
ROOT = Path(__file__).resolve().parent
ORIGINAL_LARGE_CASES = [(8,11),(8,12),(9,12),(9,13),(10,15),(11,15),(14,17),(14,20),(18,22)]
ADDITIONAL_LOW_CASES = [(6, 10), (6, 11), (7, 12), (7, 13), (8, 14), (9, 14), (10, 16), (11, 17)]
PROPAGATION_CASES = [(8, 15), (10, 18), (12, 19)]
LARGE_CASES = ORIGINAL_LARGE_CASES + ADDITIONAL_LOW_CASES + PROPAGATION_CASES

def digest(path):return hashlib.sha256(path.read_bytes()).hexdigest()


def module(name,path):
    spec=importlib.util.spec_from_file_location(name,path)
    result=importlib.util.module_from_spec(spec)
    sys.modules[name]=result
    spec.loader.exec_module(result)
    return result


def small_cohomological():
    code=module('paper_small_cohomological',ROOT/'small_cohomological/compute_certificate.py')
    f,fp=[1,1,0,0,0,1],[1,0,0,0,5]
    while fp:f,fp=fp,code.polynomial_remainder(f,fp)
    assert len(f)==1 and f[0], 'The recorded curve is not smooth.'
    reports=[]
    for n,d in [(5,8),(7,10)]:
        start=time.monotonic()
        path=ROOT/'small_cohomological'/f'certificate_{n}_{d}.json'
        data=json.loads(path.read_text());expected=data['report']
        assert expected['prime']==code.P==101
        report,matrix=code.build_general_a(
            q=expected['A_points'][0],s=expected['A_points'][1],degree=d,n=n,
            bdegree=expected['B_degree'],coefficients=expected['series_coefficients'])
        assert matrix==data['matrix'], 'Reassembled matrix differs from the recorded input.'
        assert report['matrix_rank']==report['matrix_size']==expected['matrix_size']
        assert report['determinant']==expected['determinant']
        assert code.independent_determinant(matrix)==expected['determinant']
        center=[-a%code.P for a in expected['series_coefficients']]+[1]
        moments=[center[i] for i,m in enumerate(expected['complete_basis']) if m[0]==0]
        hankel=[[moments[i+j] for j in range(3)] for i in range(3)]
        assert code.independent_determinant(hankel)==22
        matrix_hash=hashlib.sha256(json.dumps(matrix,separators=(',',':')).encode()).hexdigest()
        assert matrix_hash==expected['matrix_sha256']
        item={'group':'small_cohomological','n':n,'d':d,'h0':report['test_h0'],
              'matrix_rows':len(matrix),'matrix_rank':report['matrix_rank'],
              'determinant':report['determinant'],'matrix_matches_recorded':True,
              'independent_determinant_agrees':True,'input_sha256':digest(path),
              'elapsed_seconds':round(time.monotonic()-start,3)}
        reports.append(item);print(json.dumps(item),flush=True)
    return reports


def large_cohomological(cases):
    try:import flint
    except ImportError as exc:
        raise SystemExit('Large certificates require python-flint. Install the version in requirements.txt; stdlib certificates need no packages.') from exc
    sys.path.insert(0,str(ROOT/'large_cohomological'))
    from certify3 import certificate3
    reports=[]
    for n,d in cases:
        start=time.monotonic()
        path=ROOT/'large_cohomological'/f'recomputed_{n}_{d}_seed0.json'
        old=json.loads(path.read_text())
        assert (old['n'],old['d'],old['p'])==(n,d,10007)
        p=old['p']; r=n-1;k=d-n+2
        assert old['b0']==2*k+r*(old['a']-1)
        assert len(old['W'])==n+1 and all(len(row)==d-1 for row in old['W'])
        assert len(old['Wp'])==r+1 and all(len(row)==old['b0']-1 for row in old['Wp'])
        assert all(isinstance(x,int) and 0<=x<p for key in ['W','Wp'] for row in old[key] for x in row)
        assert flint.nmod_mat(old['W'],p).rank()==n+1
        assert flint.nmod_mat(old['Wp'],p).rank()==r+1
        # All mathematical data are supplied explicitly. The historical seed field
        # is merely output metadata; no curve/series is regenerated from it.
        ok,new=certificate3(n,d,p=p,seed=0,a=old['a'],curve=old['f'],
                            W=old['W'],Wp=old['Wp'],verbose=False)
        assert ok and new['h0']==0
        for key in ['n','d','p','f','W','Wp','a','b0','l1','l2','dimW','codimW','rank_R2_mod_W','h0','certified']:
            assert new[key]==old[key], f'Recorded result differs at {n,d,key}.'
        item={'group':'large_cohomological','n':n,'d':d,'h0':new['h0'],
              'matrix_rows':(n+1)*new['codimW'],'matrix_rank':new['rank_R2_mod_W'],
              'explicit_input_replay':True,'geometry_checks_repeated':True,
              'input_sha256':digest(path),'elapsed_seconds':round(time.monotonic()-start,3),
              'python_flint_version':flint.__version__}
        reports.append(item);print(json.dumps(item),flush=True)
    return reports


def low_degree():
    start = time.monotonic()
    code = module("paper_low_degree", ROOT / "verify_low_degree.py")
    periodic, finite = code.periodic(), code.finite()
    recorded = json.loads((ROOT / "low_degree_certificates.json").read_text())
    assert periodic == recorded["periodic_certificates"]
    assert finite == recorded["finite_certificates"]
    item = {
        "group": "low_degree",
        "periodic_residue_certificates": len(periodic),
        "finite_cases": len(finite),
        "maximum_periodic_witnesses": max(len(x["witnesses"]) for x in periodic),
        "complete_dependency_data_matches_recorded": True,
        "input_sha256": digest(ROOT / "low_degree_certificates.json"),
        "elapsed_seconds": round(time.monotonic() - start, 3),
    }
    print(json.dumps(item), flush=True)
    return item


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--group", choices=["all", "small", "large", "low-degree", "propagation"], default="all")
    parser.add_argument("--case", nargs=2, type=int, metavar=("N", "D"),
                        help="Select one recorded case with --group large.")
    parser.add_argument("--output", type=Path, help="Optional JSON report; inputs are never rewritten.")
    args = parser.parse_args()
    if args.case and args.group != "large":
        parser.error("--case requires --group large")
    cases = [tuple(args.case)] if args.case else (PROPAGATION_CASES if args.group == "propagation" else LARGE_CASES)
    if any(pair not in LARGE_CASES for pair in cases):
        parser.error("Unknown large certificate.")
    records = []
    if args.group in ("all", "small"):
        records.extend(small_cohomological())
    if args.group in ("all", "large", "propagation"):
        records.extend(large_cohomological(cases))
    arithmetic = low_degree() if args.group in ("all", "low-degree") else None
    report = {
        "python_version": platform.python_version(),
        "group": args.group,
        "all_passed": True,
        "cohomological_certificate_count": len(records),
        "certificates": records,
        "low_degree": arithmetic,
        "input_policy": "Explicit recorded coefficients; seeds are provenance only.",
        "scope": "Exact arithmetic replay. Geometric interpretation, lifting, openness, and periodic lifting are proved in the paper.",
    }
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(json.dumps(report, indent=2) + "\n")
    print("PASS: " + str(len(records)) + " cohomological certificates" +
          (" and all finite/periodic base checks." if arithmetic else "."), flush=True)

if __name__ == "__main__":
    main()


==> anc/genus_two/requirements.txt <==
# Required only for the twenty large cohomological certificates.
python-flint==0.9.0


==> anc/genus_two/small_cohomological/certificate_5_8.json <==
{"report": {"prime": 101, "seed": 1, "n": 5, "d": 8, "B_degree": 6, "A_divisor_q_s_plus_p_coefficient": -2, "A_points": [[0, 1], [3, 34]], "series_coefficients": [17, 72, 97, 8, 32, 15], "complete_basis": [[0, 0], [0, 1], [0, 2], [1, 0], [0, 3], [1, 1], [0, 4]], "matrix_size": 120, "matrix_rank": 120, "determinant": 20, "test_h0": 0, "pivots": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119], "embedding_hankel_determinant": 22, "independent_determinant": 20, "matrix_sha256": "e7605b7ad84e44b85ce71e7bd00a8d64470dfb0d7b044c93650ddfb5b29cccb6"}, "matrix": [[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0, 1], [0, 84, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 93, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 58, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 72, 0, 0, 97, 0, 0, 8, 0, 0, 99, 0, 0, 15], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 29, 0, 0, 4, 0, 0, 93, 0, 100, 69, 0, 0, 86, 67], [50, 15, 49, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 87, 16, 59, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 44, 37, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 77, 14, 29, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 52, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 37, 67, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 77, 0, 0, 35, 0, 0, 31, 0, 0, 23, 100, 0, 96], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 29, 0, 0, 4, 0, 0, 93, 0, 0, 69, 0, 0, 86, 0, 0], [17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 34, 37, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 60, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 99, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95, 79, 83, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 0, 0, 0, 3, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43, 23, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 54], [0, 33, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 69, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92, 41, 74, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 41, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 86, 0, 0, 85, 52, 0, 32, 0, 0, 26, 0, 51, 60], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 12, 19, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 15, 0, 0, 16, 0, 0, 69, 0, 98, 74, 0, 0, 41, 83], [99, 60, 95, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45, 64, 34, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 75, 45, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 4, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23, 6, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22, 47, 66, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11, 0, 0, 5, 0, 0, 39, 0, 0, 23, 0, 0, 92, 47, 0, 81], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 15, 0, 0, 16, 0, 0, 69, 0, 0, 74, 0, 0, 41, 0, 0], [68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 67, 74, 0, 0, 0, 0, 0, 0, 0, 51, 17, 34, 14, 72, 0, 89, 97, 0, 24, 8, 34, 97, 32, 0, 25, 15, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 93, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 58, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 50, 15, 49, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 87, 16, 59, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 44, 37, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 77, 14, 29, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 52, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 37, 67, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 29, 0, 0, 4, 0, 0, 93, 0, 100, 69, 0, 0, 86, 0], [0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0], [0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 29, 0, 0, 4, 0, 0, 93, 0, 0, 69, 0, 0, 86, 0, 0], [0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 34, 37, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 89, 98, 90, 92, 67, 74, 100, 20, 82, 61, 0, 74, 92, 34, 52, 51, 0, 43, 100, 17, 10, 97, 0, 89, 85, 34], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 60, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 99, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95, 79, 83, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43, 23, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 33, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 69, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92, 41, 74, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 41, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 12, 19, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 99, 60, 95, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45, 64, 34, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 75, 45, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 4, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23, 6, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22, 47, 66, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 51, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 15, 0, 0, 16, 0, 0, 69, 0, 98, 74, 0, 0, 41, 0], [0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 0, 0], [0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 15, 0, 0, 16, 0, 0, 69, 0, 0, 74, 0, 0, 41, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 67, 0, 0, 0, 0, 0, 1, 0, 100, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 67, 74, 0, 0, 0, 0, 0, 0, 0, 51, 17, 34, 14, 72, 0, 55, 97, 0, 24, 8, 34, 97, 32, 0, 26, 15, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 93, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 58, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0], [0, 0, 0, 0, 0, 0, 50, 15, 49, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 87, 16, 59, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 44, 37, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 77, 14, 29, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 52, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 37, 67, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 77, 0, 0, 35, 0, 0, 31, 0, 0, 23, 0, 0, 96, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 29, 0, 0, 4, 0, 0, 93, 0, 0, 69, 0, 0, 86, 0], [0, 0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 34, 37, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 100, 2, 0, 0, 0, 0, 50, 0, 0, 0, 50, 0, 100], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 60, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 89, 98, 90, 92, 67, 74, 100, 20, 82, 61, 0, 74, 92, 34, 54, 51, 0, 43, 100, 17, 13, 97, 0, 89, 85, 34], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 99, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 68, 0, 0, 86, 0, 0, 85, 0, 0, 32, 0, 0, 30, 0, 0, 60, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95, 79, 83, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43, 23, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 68, 0, 0, 86, 0, 0, 85, 0, 0, 48, 0, 0, 27, 0, 0, 60, 0, 0], [0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 69, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92, 41, 74, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 41, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 12, 19, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 83, 0, 0], [0, 0, 0, 0, 0, 0, 99, 60, 95, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45, 64, 34, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 75, 45, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 4, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23, 6, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22, 47, 66, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 11, 0, 0, 5, 0, 0, 39, 0, 0, 23, 0, 0, 92, 0, 0, 81, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 51, 0], [0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 15, 0, 0, 16, 0, 0, 69, 0, 0, 74, 0, 0, 41, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 74, 29, 67, 0, 4, 1, 0, 93, 0, 100, 69, 0, 0, 86, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 84, 0, 29, 29, 0, 78, 4, 67, 93, 93, 0, 68, 69, 1, 86, 86, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 98, 90, 92, 67, 74, 0, 0, 0, 0, 0, 0, 0, 51, 17, 34, 14, 72, 0, 89, 97, 0, 98, 8, 0, 97, 32, 0, 25, 15, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 93, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 58, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 17, 29, 0, 72, 4, 0, 97, 93, 0, 8, 42, 0, 99, 86, 0, 15], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 74, 0, 67], [0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 15, 49, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 87, 16, 59, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 44, 37, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 77, 14, 29, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 52, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 37, 67, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 28, 77, 0, 77, 7, 0, 35, 87, 0, 31, 45, 0, 23, 100, 0, 96], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 29, 0, 0, 4, 0, 0, 93, 0, 0, 69, 0, 0, 86, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 34, 37, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 50], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 100], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 60, 1, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 51, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 99, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 89, 98, 90, 92, 67, 74, 100, 20, 82, 61, 0, 47, 92, 0, 52, 51, 2, 43, 100, 17, 10, 97, 0, 89, 85, 34], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 52, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 53, 0, 0, 0, 48, 51, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95, 79, 83, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 0, 33, 0, 0, 0, 0, 0, 3, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43, 23, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 16, 0, 0, 0, 99, 0, 54], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 69, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92, 41, 74, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 41, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 68, 0, 0, 86, 0, 0, 85, 0, 0, 32, 20, 0, 26, 0, 0, 60], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 12, 19, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57, 0, 83], [0, 0, 0, 0, 0, 0, 0, 0, 0, 99, 60, 95, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45, 64, 34, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 75, 45, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 4, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23, 6, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22, 47, 66, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 83, 0, 11, 2, 0, 5, 28, 0, 39, 45, 0, 23, 79, 0, 92, 97, 0, 81], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 54, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 51, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 67, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 100, 67, 0, 1, 0, 100, 0, 0, 0, 1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 100, 67, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 93, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 58, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 98, 90, 92, 67, 74, 0, 0, 0, 0, 0, 0, 0, 51, 17, 34, 14, 72, 0, 89, 97, 0, 24, 8, 34, 96, 99, 0, 26, 15, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 67, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 15, 49, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 87, 16, 59, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 44, 37, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 77, 14, 29, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 52, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 37, 67, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 28, 0, 29, 77, 0, 4, 35, 0, 93, 31, 0, 69, 23, 0, 86, 96, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 34, 37, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 49, 50, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 60, 1, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 100, 2, 2, 0, 0, 0, 50, 0, 3, 0, 0, 0, 100], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 99, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 67, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 52, 0, 0, 0, 0, 89, 98, 90, 92, 67, 74, 100, 20, 82, 28, 0, 74, 77, 34, 54, 35, 0, 43, 31, 17, 13, 26, 0, 89, 44, 34], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95, 79, 83, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 99, 33, 0, 51, 0, 0, 0, 0, 0, 1, 52, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43, 23, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 68, 68, 0, 86, 86, 0, 85, 85, 0, 80, 48, 0, 30, 27, 0, 60, 60, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 69, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92, 41, 74, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 41, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 100, 0, 52, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 12, 19, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 68, 0, 0, 86, 1, 0, 85, 0, 0, 32, 0, 0, 27, 0, 0, 6, 83, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 99, 60, 95, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45, 64, 34, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 75, 45, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 4, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23, 6, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22, 47, 66, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 33, 11, 0, 15, 5, 0, 16, 39, 0, 69, 23, 0, 74, 92, 0, 41, 81, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0]]}

==> anc/genus_two/small_cohomological/certificate_7_10.json <==
{"report": {"prime": 101, "seed": 1, "n": 7, "d": 10, "B_degree": 5, "A_divisor_q_s_plus_p_coefficient": -1, "A_points": [[0, 1], [3, 34]], "series_coefficients": [17, 72, 97, 8, 32, 15, 63, 97], "complete_basis": [[0, 0], [0, 1], [0, 2], [1, 0], [0, 3], [1, 1], [0, 4], [1, 2], [0, 5]], "matrix_size": 104, "matrix_rank": 104, "determinant": 16, "test_h0": 0, "pivots": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103], "embedding_hankel_determinant": 22, "independent_determinant": 16, "matrix_sha256": "118431488851f8b44736c7d852795565f1b532c5e137b2bb967059009ff3ed2c"}, "matrix": [[1, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0, 1], [0, 84, 0, 0, 0, 0, 0, 0, 0, 29, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 94, 0, 0, 0, 0, 0, 0, 1, 69, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 98, 27, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 72, 0, 0, 97, 0, 0, 8, 0, 0, 32, 0, 0, 15, 0, 0, 29, 0, 0, 97], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 29, 0, 0, 4, 0, 0, 93, 0, 0, 69, 0, 0, 86, 0, 100, 38, 0, 0, 4, 67], [50, 15, 0, 0, 0, 0, 0, 0, 87, 16, 0, 0, 0, 0, 0, 0, 12, 44, 0, 0, 0, 0, 0, 0, 77, 13, 0, 0, 0, 0, 0, 0, 5, 52, 0, 0, 0, 0, 0, 0, 56, 38, 0, 0, 0, 0, 0, 0, 14, 14, 0, 0, 0, 0, 0, 0, 12, 44, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 77, 0, 0, 35, 0, 0, 31, 0, 0, 23, 0, 0, 96, 0, 0, 80, 100, 0, 35], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 29, 0, 0, 4, 0, 0, 93, 0, 0, 69, 0, 0, 86, 0, 0, 38, 0, 0, 4, 0, 0], [17, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 63, 0, 0, 0, 0, 0, 0, 0, 97, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 17, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 63, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 47, 34, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 86], [0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 45, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16], [0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 99, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 85, 0, 0, 0, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 0, 88, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 53, 81, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 95, 79, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 85, 0, 0, 0, 0, 0, 0, 0, 58, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 43, 63, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 4, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 83, 0, 0, 0, 0, 0, 55], [0, 16, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 0, 3, 42, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 89, 45, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 57, 0, 0, 81, 0, 0, 40, 0, 0, 59, 52, 0, 75, 0, 0, 78, 0, 51, 81], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 44, 0, 0, 20, 0, 0, 61, 0, 0, 42, 0, 0, 26, 0, 97, 89, 0, 0, 20, 49], [48, 75, 0, 0, 0, 0, 0, 0, 31, 80, 0, 0, 0, 0, 0, 0, 60, 18, 0, 0, 0, 0, 0, 0, 82, 65, 0, 0, 0, 0, 0, 0, 25, 58, 0, 0, 0, 0, 0, 0, 78, 37, 0, 0, 0, 0, 0, 0, 69, 70, 0, 0, 0, 0, 0, 0, 60, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39, 0, 0, 82, 0, 0, 74, 0, 0, 54, 0, 0, 14, 0, 0, 76, 0, 0, 97, 46, 0, 74], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 55, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 44, 0, 0, 20, 0, 0, 61, 0, 0, 42, 0, 0, 26, 0, 0, 89, 0, 0, 20, 0, 0], [85, 0, 0, 0, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 81, 55, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 98, 90, 92, 67, 74, 100, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 51, 34, 42, 14, 0, 65, 89, 0, 72, 24, 34, 86, 96, 0, 34, 45, 0, 65, 88, 0, 5, 89, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 0, 29, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 94, 0, 0, 0, 0, 0, 0, 1, 69, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 98, 27, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 50, 15, 0, 0, 0, 0, 0, 0, 87, 16, 0, 0, 0, 0, 0, 0, 12, 44, 0, 0, 0, 0, 0, 0, 77, 13, 0, 0, 0, 0, 0, 0, 5, 52, 0, 0, 0, 0, 0, 0, 56, 38, 0, 0, 0, 0, 0, 0, 14, 14, 0, 0, 0, 0, 0, 0, 12, 44, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 29, 0, 0, 4, 0, 0, 93, 0, 0, 69, 0, 0, 86, 0, 100, 38, 0, 0, 4, 0], [0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 63, 0, 0, 0, 0, 0, 0, 0, 97, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0], [0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 63, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 29, 0, 0, 4, 0, 0, 93, 0, 0, 69, 0, 0, 86, 0, 0, 38, 0, 0, 4, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 47, 34, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 98, 90, 92, 67, 74, 100, 20, 98, 60, 55, 52, 0, 25, 42, 34, 94, 65, 0, 14, 72, 17, 56, 86, 0, 38, 34, 34, 72, 62, 0, 64, 10, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 45, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 99, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 0, 88, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 53, 81, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 95, 79, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 58, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 43, 63, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 0, 3, 42, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 89, 45, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 48, 75, 0, 0, 0, 0, 0, 0, 31, 80, 0, 0, 0, 0, 0, 0, 60, 18, 0, 0, 0, 0, 0, 0, 82, 65, 0, 0, 0, 0, 0, 0, 25, 58, 0, 0, 0, 0, 0, 0, 78, 37, 0, 0, 0, 0, 0, 0, 69, 70, 0, 0, 0, 0, 0, 0, 60, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 51, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 55, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 44, 0, 0, 20, 0, 0, 61, 0, 0, 42, 0, 0, 26, 0, 97, 89, 0, 0, 20, 0], [0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 81, 55, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 67, 0, 0, 0, 0, 0, 1, 0, 100, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 98, 90, 92, 67, 74, 100, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 51, 34, 42, 14, 0, 31, 89, 0, 72, 24, 34, 86, 96, 0, 35, 45, 0, 65, 88, 0, 6, 89, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 0, 29, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 94, 0, 0, 0, 0, 0, 0, 1, 69, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 98, 27, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0], [0, 0, 0, 0, 50, 15, 0, 0, 0, 0, 0, 0, 87, 16, 0, 0, 0, 0, 0, 0, 12, 44, 0, 0, 0, 0, 0, 0, 77, 13, 0, 0, 0, 0, 0, 0, 5, 52, 0, 0, 0, 0, 0, 0, 56, 38, 0, 0, 0, 0, 0, 0, 14, 14, 0, 0, 0, 0, 0, 0, 12, 44, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 77, 0, 0, 35, 0, 0, 32, 0, 0, 23, 0, 0, 96, 0, 0, 80, 0, 0, 35, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 63, 0, 0, 0, 0, 0, 0, 0, 97, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 63, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 29, 0, 0, 4, 0, 0, 93, 0, 0, 69, 0, 0, 86, 0, 0, 38, 0, 0, 4, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 47, 34, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 100, 2, 0, 0, 0, 0, 50, 0, 0, 0, 50, 0, 100, 0, 0, 0, 33, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 45, 23, 0, 0, 0, 0, 0, 0, 0, 0, 56, 98, 90, 92, 67, 74, 100, 20, 98, 60, 55, 52, 0, 25, 42, 34, 96, 65, 0, 14, 72, 17, 59, 86, 0, 38, 34, 34, 72, 62, 0, 80, 10, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 99, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 0, 88, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 53, 81, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 95, 79, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 58, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 43, 63, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 85, 0, 0, 57, 0, 0, 81, 0, 0, 56, 0, 0, 59, 0, 0, 75, 0, 0, 16, 0, 0, 81, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 85, 0, 0, 58, 0, 0, 81, 0, 0, 40, 0, 0, 59, 0, 0, 57, 0, 0, 12, 0, 0, 81, 0, 0], [0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 0, 3, 42, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 89, 45, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 66, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49, 0, 0], [0, 0, 0, 0, 48, 75, 0, 0, 0, 0, 0, 0, 31, 80, 0, 0, 0, 0, 0, 0, 60, 18, 0, 0, 0, 0, 0, 0, 82, 65, 0, 0, 0, 0, 0, 0, 25, 58, 0, 0, 0, 0, 0, 0, 78, 37, 0, 0, 0, 0, 0, 0, 69, 70, 0, 0, 0, 0, 0, 0, 60, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 39, 0, 0, 82, 0, 0, 74, 0, 0, 6, 0, 0, 14, 0, 0, 76, 0, 0, 97, 0, 0, 74, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 55, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 81, 55, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 51, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 74, 92, 67, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 29, 0, 74, 96, 67, 0, 93, 0, 0, 69, 1, 0, 86, 0, 100, 38, 0, 0, 4, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 92, 67, 74, 100, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 51, 34, 42, 14, 0, 65, 89, 0, 45, 15, 0, 86, 96, 0, 34, 45, 1, 65, 88, 0, 5, 89, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85, 84, 0, 29, 30, 0, 4, 4, 0, 93, 93, 0, 42, 60, 67, 86, 86, 0, 37, 38, 1, 4, 4, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 74, 92, 67, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 0, 29, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 94, 0, 0, 0, 0, 0, 0, 1, 69, 0, 0, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 0, 98, 27, 0, 0, 0, 0, 0, 0, 0, 4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 17, 30, 0, 72, 4, 1, 97, 93, 0, 8, 69, 0, 32, 86, 0, 15, 11, 92, 29, 4, 0, 97], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 74, 92, 67], [0, 0, 0, 0, 0, 0, 50, 15, 0, 0, 0, 0, 0, 0, 87, 16, 0, 0, 0, 0, 0, 0, 12, 44, 0, 0, 0, 0, 0, 0, 77, 13, 0, 0, 0, 0, 0, 0, 5, 52, 0, 0, 0, 0, 0, 0, 56, 38, 0, 0, 0, 0, 0, 0, 14, 14, 0, 0, 0, 0, 0, 0, 12, 44, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 49, 28, 76, 59, 77, 8, 36, 35, 87, 29, 31, 45, 16, 23, 100, 67, 96, 16, 39, 80, 7, 36, 35], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 63, 0, 0, 0, 0, 0, 0, 0, 97, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 63, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 47, 34, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 37, 50, 0, 0, 0, 47, 83, 86], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 45, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 84, 28, 16], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 90, 0, 0, 0, 0, 0, 0, 0, 99, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 56, 98, 90, 92, 67, 74, 100, 20, 98, 60, 55, 52, 0, 99, 33, 0, 94, 65, 2, 14, 72, 17, 56, 86, 0, 38, 34, 34, 72, 62, 0, 64, 10, 0], [0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 0, 88, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 53, 81, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51, 0, 53, 0, 0, 0, 53, 52, 0, 0, 0, 0, 0, 53, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 95, 79, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47, 83, 33, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 58, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 43, 63, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 5, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 28, 16, 0, 0, 0, 3, 0, 54, 0, 0, 0, 48, 3, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 20, 74, 100, 0, 0, 0, 0, 0, 4, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57, 19, 83, 0, 0, 0, 99, 0, 55], [0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 0, 3, 42, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 89, 45, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 85, 1, 0, 57, 0, 2, 81, 0, 0, 40, 0, 0, 59, 0, 0, 75, 94, 65, 78, 0, 0, 81], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 10, 49], [0, 0, 0, 0, 0, 0, 48, 75, 0, 0, 0, 0, 0, 0, 31, 80, 0, 0, 0, 0, 0, 0, 60, 18, 0, 0, 0, 0, 0, 0, 82, 65, 0, 0, 0, 0, 0, 0, 25, 58, 0, 0, 0, 0, 0, 0, 78, 37, 0, 0, 0, 0, 0, 0, 69, 70, 0, 0, 0, 0, 0, 0, 60, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 28, 43, 39, 77, 93, 82, 37, 79, 74, 31, 44, 54, 23, 78, 14, 96, 32, 76, 80, 94, 97, 35, 79, 74], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 55, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 81, 55, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0]]}

==> anc/genus_two/small_cohomological/compute_certificate.py <==
"""Exact finite-field first-projection certificate experiment.

Curve y^2=x^5+x+1, point p at infinity, local parameter t=x^2/y.
All arithmetic is in F_p; no floating point or numerical rank estimates.
"""

import json
import random
import hashlib
from pathlib import Path

P = 101
MAX = 45
MIN = -60
DEG_L = 10


def sadd(a, b, scale=1):
    c = dict(a)
    for k, v in b.items():
        c[k] = (c.get(k, 0) + scale * v) % P
        if not c[k]:
            del c[k]
    return c


def smul(a, b):
    c = {}
    for i, u in a.items():
        for j, v in b.items():
            if MIN <= i + j <= MAX:
                c[i + j] = (c.get(i + j, 0) + u * v) % P
    return {i: v for i, v in c.items() if v}


def spow(a, e):
    b = {0: 1}
    for _ in range(e):
        b = smul(b, a)
    return b


def shift(a, k):
    return {i + k: v for i, v in a.items() if MIN <= i + k <= MAX}


def invunit(a):
    assert a.get(0) == 1
    b = {0: 1}
    for k in range(1, MAX + 1):
        v = -sum(a.get(i, 0) * b.get(k - i, 0) for i in range(1, k + 1)) % P
        if v:
            b[k] = v
    return b


z = {2: 1}
for _ in range(12):
    z = sadd({2: 1}, shift(sadd(spow(z, 4), spow(z, 5)), 2))
xseries = shift(invunit(shift(z, -2)), -2)
yseries = shift(spow(xseries, 2), -1)


def radd(a, b, scale=1):
    return sadd(a, b, scale)


def rscale(a, scale):
    return {m: v * scale % P for m, v in a.items() if v * scale % P}


def rmul(a, b):
    c = {}
    for (u, i), aa in a.items():
        for (v, j), bb in b.items():
            if u + v < 2:
                terms = [(u + v, i + j)]
            else:
                terms = [(0, i + j + 5), (0, i + j + 1), (0, i + j)]
            for term in terms:
                c[term] = (c.get(term, 0) + aa * bb) % P
    return {m: v for m, v in c.items() if v}


def deriv(a):
    """D=y d/dx, so eta=dx/y."""
    out = {}
    for (u, i), v in a.items():
        if u == 0:
            if i:
                out = radd(out, {(1, i - 1): v * i})
        else:
            if i:
                out = radd(out, {(0, i + 4): v * i, (0, i): v * i,
                                  (0, i - 1): v * i})
            out = radd(out, {(0, i + 4): v * 5 * pow(2, -1, P),
                              (0, i): v * pow(2, -1, P)})
    return out


series_cache = {}


def mono_series(m):
    if m not in series_cache:
        u, i = m
        series_cache[m] = smul(spow(xseries, i), yseries if u else {0: 1})
    return series_cache[m]


def rseries(a):
    out = {}
    for m, v in a.items():
        out = sadd(out, mono_series(m), v)
    return out


def weight(m):
    return 5 * m[0] + 2 * m[1]


def monomials(bound):
    return sorted([(0, i) for i in range(bound // 2 + 1)] +
                  [(1, i) for i in range((bound - 5) // 2 + 1)],
                  key=weight)


def monomial_of_weight(w):
    if w >= 0 and w % 2 == 0:
        return 0, w // 2
    if w >= 5 and w % 2:
        return 1, (w - 5) // 2
    raise ValueError(f"Semigroup gap {w}")


def split_scalar(a, bound):
    """Return polynomial finite part, Laurent remainder of pole order <=bound."""
    rem = dict(a)
    poly = {}
    while rem and min(rem) < -bound:
        k = min(rem)
        v = rem[k]
        m = monomial_of_weight(-k)
        poly = radd(poly, {m: v})
        rem = sadd(rem, mono_series(m), -v)
    return poly, rem


def jet_basis(m):
    # Pair (a,b) represents first-jet coordinates relative to eta=dx/y.
    N = DEG_L + m
    pivot = monomial_of_weight(N + 3)
    basis = []
    for a in monomials(N):
        b = {pivot: DEG_L * pow(2, -1, P)} if weight(a) == N else {}
        basis.append(({a: 1}, b))
    basis += [({}, {b: 1}) for b in monomials(N + 3) if b != pivot]
    return basis


def split_jet(a, b, m):
    N = DEG_L + m
    ga, ar = split_scalar(a, N)
    gb, br = split_scalar(b, N + 3)
    # The sole remaining condition is -2*b[-N-3]+d*a[-N]=0.
    correction = (br.get(-N - 3, 0) - DEG_L * pow(2, -1, P) *
                  ar.get(-N, 0)) % P
    if correction:
        gb = radd(gb, {monomial_of_weight(N + 3): correction})
    return ga, gb


def jscale(j, a):
    return rmul(j[0], a), rmul(j[1], a)


def jadd(j, k, scale=1):
    return radd(j[0], k[0], scale), radd(j[1], k[1], scale)


def check_global_jet(j, m):
    N = DEG_L + m
    assert all(weight(a) <= N for a in j[0]), ("a", j)
    assert all(weight(b) <= N + 3 for b in j[1]), ("b", j)
    aa = rseries(j[0]).get(-N, 0)
    bb = rseries(j[1]).get(-N - 3, 0)
    assert (-2 * bb + DEG_L * aa) % P == 0, ("leading", j)


def rank_mod(matrix):
    a = [[v % P for v in row] for row in matrix]
    nrow = len(a)
    ncol = len(a[0]) if a else 0
    pivots = []
    rank = 0
    determinant = 1
    for c in range(ncol):
        rr = next((j for j in range(rank, nrow) if a[j][c]), None)
        if rr is None:
            continue
        if rr != rank:
            a[rr], a[rank] = a[rank], a[rr]
            determinant = -determinant % P
        v = a[rank][c]
        determinant = determinant * v % P
        inv = pow(v, -1, P)
        a[rank] = [x * inv % P for x in a[rank]]
        for j in range(rank + 1, nrow):
            v = a[j][c]
            if v:
                a[j] = [(x - v * y) % P for x, y in zip(a[j], a[rank])]
        pivots.append(c)
        rank += 1
        if rank == nrow:
            break
    return rank, determinant if nrow == ncol == rank else None, pivots




def evaluate(f, q):
    xq, yq = q
    return sum(v * pow(xq, i, P) * (yq if u else 1)
               for (u, i), v in f.items()) % P




def interpolate_values(q, rq, s, rs):
    slope = (rs - rq) * pow((s[0] - q[0]) % P, -1, P) % P
    return radd({(0, 0): (rq - slope * q[0]) % P}, {(0, 1): slope})


def build_general_a(seed=None, q=(0, 1), s=(3, 34), degree=10, n=7, bdegree=5, coefficients=None):
    """B=bp; A=q+s+(4-b)p; D=bp-q-s; DB^-1=-q-s."""
    global DEG_L
    DEG_L = degree
    assert q[0] != s[0]
    for point in [q, s]:
        assert (point[1] ** 2 - point[0] ** 5 - point[0] - 1) % P == 0
    def vanish(f):
        return radd(f, interpolate_values(q, evaluate(f, q),
                                         s, evaluate(f, s)), -1)
    rng = random.Random(seed)
    complete = monomials(DEG_L)
    if coefficients is None:
        coefficients = [rng.randrange(P) for _ in range(n + 1)]
    coefficients = list(coefficients)
    assert len(coefficients) == n + 1 and all(0 <= x < P for x in coefficients)
    V = [radd({m: 1}, {complete[-1]: cc})
         for m, cc in zip(complete[:-1], coefficients)]
    J = [(f, deriv(f)) for f in V]
    B = [{m: 1} for m in monomials(bdegree)]
    D = [vanish({m: 1}) for m in monomials(bdegree)
         if m not in [(0, 0), (0, 1)]]
    smalljets = []
    for jj in jet_basis(0):
        kk = tuple(vanish(f) for f in jj)
        if kk != ({}, {}):
            smalljets.append(kk)
    assert len(smalljets) == 2 * degree - 4
    columns = []
    for jj in J:
        for w in range(len(B)):
            for h in D:
                col = [({}, {}) for _ in range(len(B))]
                col[w] = jscale(jj, h)
                columns.append(col)
    for jj in smalljets:
        columns.append([jscale(jj, b) for b in B])
    for jj in J:
        for h, hq, hs in [({-3: 1}, 0, 0), ({-1: 1}, 0, 0), ({}, 1, 0)]:
            gj = split_jet(smul(rseries(jj[0]), h),
                           smul(rseries(jj[1]), h), 0)
            gj = tuple(radd(g, interpolate_values(
                q, hq * evaluate(f, q) - evaluate(g, q),
                s, hs * evaluate(f, s) - evaluate(g, s)))
                for g, f in zip(gj, jj))
            out = []
            for b in B:
                gb, _ = split_scalar(smul(rseries(b), h), bdegree)
                gb = radd(gb, interpolate_values(
                    q, hq * evaluate(b, q) - evaluate(gb, q),
                    s, hs * evaluate(b, s) - evaluate(gb, s)))
                out.append(jadd(jscale(jj, gb), jscale(gj, b), -1))
            columns.append(out)
    for col in columns:
        for jj in col:
            check_global_jet(jj, bdegree)
            for point in [q, s]:
                assert evaluate(jj[0], point) == evaluate(jj[1], point) == 0
    aa = [m for m in monomials(degree + bdegree) if m not in [(0, 0), (0, 1)]]
    bb = [m for m in monomials(degree + bdegree + 3)
          if weight(m) != degree + bdegree + 3 and m not in [(0, 0), (0, 1)]]
    assert len(aa) + len(bb) == 2 * degree + 2 * bdegree - 4
    vectors = [[v for jj in col for v in
                ([jj[0].get(m, 0) for m in aa] +
                 [jj[1].get(m, 0) for m in bb])] for col in columns]
    matrix = [list(row) for row in zip(*vectors)]
    rank, determinant, pivots = rank_mod(matrix)
    return {"prime": P, "seed": seed, "n": n, "d": degree, "B_degree": bdegree,
            "A_divisor_q_s_plus_p_coefficient": 4-bdegree, "A_points": [q, s],
            "series_coefficients": coefficients, "complete_basis": complete,
            "matrix_size": len(matrix), "matrix_rank": rank, "determinant": determinant,
            "test_h0": len(matrix) - rank, "pivots": pivots}, matrix


def polynomial_remainder(a, b):
    a = list(a)
    while len(a) >= len(b):
        quotient = a[-1] * pow(b[-1], -1, P) % P
        offset = len(a) - len(b)
        for i, v in enumerate(b):
            a[offset + i] = (a[offset + i] - quotient * v) % P
        while a and not a[-1]:
            a.pop()
    return a


def independent_determinant(matrix):
    """Column elimination, separately implemented from rank_mod."""
    a = [list(row) for row in matrix]
    result = 1
    for row in range(len(a)):
        column = next((j for j in range(row, len(a)) if a[row][j]), None)
        if column is None:
            return 0
        if column != row:
            for line in a:
                line[row], line[column] = line[column], line[row]
            result = -result % P
        pivot = a[row][row]
        result = result * pivot % P
        inverse = pow(pivot, -1, P)
        for j in range(row + 1, len(a)):
            factor = a[row][j] * inverse % P
            for i in range(row + 1, len(a)):
                a[i][j] = (a[i][j] - factor * a[i][row]) % P
    return result






==> anc/genus_two/verify_low_degree.py <==
"""Exact finite and periodic certificates for the first four projection degrees.

No external Python dependencies and no serialized executable input.  Periodic
lifting is justified in low-degree-bases.tex; it is not extrapolation of a scan.
"""
from pathlib import Path
from math import ceil
import json

HERE = Path(__file__).resolve().parent


def phi(h, b, t):
    if t == 0:
        return 0
    if t == b:
        return 2*h
    q, z = divmod(2*h*t, b)
    return q-int(q % 2 == 1 and z <= abs(b-2*h))


def complete(R):
    assert R >= 6
    return [0] + [min(6 if t == R-1 else 5,
                        (6*t-1)//(R-3), (8*t)//R)
                  for t in range(1, R)] + [8]


def conv(p, q):
    b, R = len(p)-1, len(q)-1
    return [max(p[u]+q[t-u] for u in range(max(0, t-R), min(b, t)+1))
            for t in range(b+R+1)]


def factor_exclusions(k, r, p, q, cv):
    ans = []
    for a, z, name in ((p, q, 'P'), (q, p, 'Q')):
        s, e = len(a)-1, a[-1]
        if r*e <= 2*k*s or cv[s] != e or e != 2*k*s//r+1:
            continue
        good = [u for u in range(max(0, s-len(z)+1), s+1)
                if a[u]+z[s-u] == e]
        if good == [s]:
            ans.append({'factor': name, 'rank': s, 'degree': e})
    return ans


def costs(profile, maximum):
    return [next(t for t, cap in enumerate(profile) if cap >= e)
            for e in range(maximum+1)]


def periodic():
    records = []
    for c in range(1, 5):
        k = c+4
        for r in range(6*k, 12*k):
            bad = {(t, e) for e in range(1, 2*k)
                   for t in range(1, (r*e-1)//(2*k)+1)}
            chosen = []
            for offset in (0, 1, -1, 2, -2, 3, -3):
                b = c*r//k+offset
                R = r-b
                if b < 2*c or R < 6:
                    continue
                p = [phi(c, b, t) for t in range(b+1)]
                q = complete(R)
                a, z = costs(p, 2*c), costs(q, 8)
                lower = [min(a[i]+z[e-i]
                             for i in range(max(0, e-8), min(2*c, e)+1))
                         for e in range(2*k+1)]
                surviving = {(t, e) for t, e in bad if t >= lower[e]}
                cv = conv(p, q)
                determinants = factor_exclusions(k, r, p, q, cv)
                # Uniqueness in degree allocations persists under the period.
                for w in determinants:
                    s, e = w['rank'], w['degree']
                    pairs = [(i, e-i) for i in range(max(0, e-8), min(2*c, e)+1)
                             if a[i]+z[e-i] <= s]
                    expect = [(2*c, 0)] if w['factor'] == 'P' else [(0, 8)]
                    assert pairs == expect, (c, r, b, w, pairs)
                    assert all(lower[f] > s for f in range(e+1, 2*k+1))
                    surviving.discard((s, e))
                if surviving != bad:
                    chosen.append({'h': c, 'b': b, 'offset': offset,
                                   'excluded_count': len(bad-surviving),
                                   'determinants': determinants})
                bad = surviving
                if not bad:
                    break
            assert not bad, (c, r, sorted(bad))
            records.append({'c': c, 'k': k, 'r0': r, 'period': 6*k,
                            'witnesses': chosen})
    return records


# These are independently reproduced cohomological witnesses, not guesses.
ROOTS = {(5, 7), (6, 7), (5, 8), (6, 8), (7, 9), (6, 10),
         (5, 13), (8, 13), (6, 17)}


# Independently reconstructed cohomological witnesses replacing geometric intervals.
ADDITIONAL_LOW_BASES = {(8, 14), (6, 11), (7, 13), (10, 16), (7, 12), (6, 10), (9, 14), (11, 17)}


def external_base(k, r):
    n, d = r+1, r+k-1
    if r == 2:
        return 'CLV22: genus-two space curves, d>=6'
    if (n, d) == (4, 7):
        return 'CS: Theorem 6.1'
    if n >= 4 and d >= 2*n:
        return 'CS: Corollary 4.12'
    if 2*k % r == 0:
        return 'LV23: integral-slope interpolation'
    if (k, r) in ((5, 4), (5, 6)):
        return 'old exact cohomology certificate'
    if (k, r) in ROOTS:
        return 'reproduced exact cohomology certificate'
    if (n, d) in ADDITIONAL_LOW_BASES:
        return 'additional exact cohomology certificate'
    return None


def finite():
    V, entries = {}, []
    for r in range(2, 48):
        if r >= 6:
            V[4, r] = complete(r)
        for k in range(5, 9):
            source = external_base(k, r)
            prof = [0]+[10**6]*(r-1)+[2*k]
            bad_ranks = set(range(1, r)) if source is None else set()
            steps = []
            for h in range(1, k-3):
                for b in range(max(2, h+1), r-1):
                    if (k-h, r-b) not in V:
                        continue
                    p = [phi(h, b, t) for t in range(b+1)]
                    q = V[k-h, r-b]
                    cv = conv(p, q)
                    old = set(bad_ranks)
                    bad_ranks = {t for t in bad_ranks if r*cv[t] > 2*k*t}
                    det = factor_exclusions(k, r, p, q, cv)
                    bad_ranks -= {w['rank'] for w in det}
                    improved = [t for t in range(1, r) if cv[t] < prof[t]]
                    if improved or old != bad_ranks:
                        steps.append({'h': h, 'b': b,
                                      'profile_ranks': improved,
                                      'excluded_ranks': sorted(old-bad_ranks),
                                      'determinants': det})
                    prof = [min(a, z) for a, z in zip(prof, cv)]
            assert not bad_ranks, (k, r, sorted(bad_ranks))
            prof = [min(cap, 2*k*t//r) for t, cap in enumerate(prof)]
            V[k, r] = prof
            entries.append({'k': k, 'r': r, 'base': source,
                            'profile': prof, 'steps': steps})
    # All cited residual profiles occur earlier in the rank ordering.
    assert all(step['b'] >= 2 for e in entries for step in e['steps'])
    return entries


def main():
    p, f = periodic(), finite()
    report = {'scope': 'General BN curves in characteristic zero. Geometric '
              'inputs and periodic lifting are proved in the manuscript.',
              'periodic_certificates': p, 'finite_certificates': f}
    (HERE/'low_degree_certificates.json').write_text(json.dumps(report, indent=2)+'\n')
    print(json.dumps({'periodic_residue_certificates': len(p),
                      'finite_cases': len(f),
                      'maximum_periodic_witnesses': max(len(e['witnesses']) for e in p),
                      'all_checks_passed': True}, indent=2))


if __name__ == '__main__':
    main()

